FeynCalc goes multiloop

We report on the new functionality of the open-source Mathematica package FeynCalc relevant for multiloop calculations. In particular, we focus on such tasks as topology identification by means of the Pak algorithm, search for equivalent master integrals and their graph representations as well as automatic derivations of Feynman parametric representations for a wide class of multiloop integrals. The functions described in this report are expected to be finalized with the official release of FeynCalc 10. The current development snapshot of the package including the documentation is publicly available on the project homepage. User feedback is highly encouraged.

==> anc/examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    259781,       7244]
NotebookOptionsPosition[    252078,       7098]
NotebookOutlinePosition[    252476,       7114]
CellTagsIndexPosition[    252433,       7111]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"644bbff2-f54e-450d-b237-2a8f034dd70a"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.0.0 (development version). For help, use the \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"online", " ", "documentation"}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"forum", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.0.0 (development version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum.", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"639672bb-70f9-485e-a1b7-1698bfca52e7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"Please check our \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FAQ",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" for answers to some common FeynCalc questions and have a \
look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["Please check our ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["FAQ", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[
    " for answers to some common FeynCalc questions and have a look at the \
supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"89508f41-1c68-4998-afcd-3e3dd511ca63"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b134b4ea-6215-4847-8ce7-5d46a42467d2"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"34368bba-2c7c-498b-acae-76f99e657441"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GLI and FCTopology", "Section",ExpressionUUID->"d9ed0ac6-7899-4b7c-a290-a212b088eb01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"topo", "=", 
  RowBox[{"FCTopology", "[", 
   RowBox[{"prop2L", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FAD", "[", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "m1"}], "}"}], "]"}], ",", 
      RowBox[{"FAD", "[", 
       RowBox[{"{", 
        RowBox[{"p2", ",", "m2"}], "}"}], "]"}], ",", 
      RowBox[{"FAD", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p1", "+", "q"}], ",", "m3"}], "}"}], "]"}], ",", 
      RowBox[{"FAD", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p2", "+", "q"}], ",", "m4"}], "}"}], "]"}], ",", 
      RowBox[{"FAD", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p1", "-", "p2"}], ",", "m5"}], "}"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}], ",", 
    RowBox[{"{", "q", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SPD", "[", "q", "]"}], "->", 
      RowBox[{"m1", "^", "2"}]}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"9908c649-f84e-4bf6-a8c0-f06a90056a33"],

Cell[BoxData[
 FormBox[
  RowBox[{"FCTopology", "(", 
   RowBox[{"prop2L", ",", 
    RowBox[{"{", 
     RowBox[{
      FormBox[
       FractionBox["1", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
          "\[InvisibleSpace]", 
          SuperscriptBox["m1", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`p1, D], 
           FeynCalc`Momentum[$CellContext`p1, D]], "-", $CellContext`m1^2],
         Editable->False]],
       TraditionalForm], ",", 
      FormBox[
       FractionBox["1", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
          "\[InvisibleSpace]", 
          SuperscriptBox["m2", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`p2, D], 
           FeynCalc`Momentum[$CellContext`p2, D]], "-", $CellContext`m2^2],
         Editable->False]],
       TraditionalForm], ",", 
      FormBox[
       FractionBox["1", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p1",
                TraditionalForm], "+", 
               FormBox["q",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
          "\[InvisibleSpace]", 
          SuperscriptBox["m3", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`p1 + $CellContext`q, D], 
           FeynCalc`Momentum[$CellContext`p1 + $CellContext`q, D]], 
          "-", $CellContext`m3^2],
         Editable->False]],
       TraditionalForm], ",", 
      FormBox[
       FractionBox["1", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p2",
                TraditionalForm], "+", 
               FormBox["q",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
          "\[InvisibleSpace]", 
          SuperscriptBox["m4", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`p2 + $CellContext`q, D], 
           FeynCalc`Momentum[$CellContext`p2 + $CellContext`q, D]], 
          "-", $CellContext`m4^2],
         Editable->False]],
       TraditionalForm], ",", 
      FormBox[
       FractionBox["1", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p1",
                TraditionalForm], "-", 
               FormBox["p2",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
          "\[InvisibleSpace]", 
          SuperscriptBox["m5", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`p1 - $CellContext`p2, D], 
           FeynCalc`Momentum[$CellContext`p1 - $CellContext`p2, D]], 
          "-", $CellContext`m5^2],
         Editable->False]],
       TraditionalForm]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}], ",", 
    RowBox[{"{", "q", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"],
       TraditionalForm], "\[Rule]", 
      SuperscriptBox["m1", "2"]}], "}"}], ",", 
    RowBox[{"{", "}"}]}], ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[2]=",ExpressionUUID->"68834e13-f350-4149-b693-c8d745bc4549"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GLI"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"d31c50d1-a6ec-456b-a3de-7767af5e724d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"GLI[id,{indices}] is a generic loop integral, \
where the indices denote powers\\nof propagators in the propagator basis \
(FCTopology) named id.\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[
            TagBox[GridBox[{
               {
                StyleBox[
                 TagBox[
                  TooltipBox[
                   
                   StyleBox["\<\" Format Definitions\"\>", 
                    "InformationRowLabel",
                    StripOnInput->False],
                   "\"FormatValues\"",
                   TooltipStyle->"TextStyling"],
                  Annotation[#, "FormatValues", "Tooltip"]& ], "DialogStyle",
                 StripOnInput->False]},
               {
                TemplateBox[{"\"\[ThinSpace]\"", 
                  GridBox[{{
                    StyleBox[
                    "GLI /: \
MakeBoxes[GLI[FeynCalc`SharedObjectsTypesetting`Private`id_, \
FeynCalc`SharedObjectsTypesetting`Private`indices_List], TraditionalForm] := \
RowBox[{SuperscriptBox[\"G\", \
ToBoxes[FeynCalc`SharedObjectsTypesetting`Private`id]], \"(\", TBox[Sequence \
@@ Riffle[FeynCalc`SharedObjectsTypesetting`Private`indices, \",\"]], \
\")\"}]", ShowStringCharacters -> True, NumberMarks -> True]}, {" "}}, 
                   ColumnAlignments -> Left, 
                   GridBaseline -> {Baseline, {1, 1}}]},
                 "RowDefault"]}
              },
              DefaultBaseStyle->"Column",
              GridBoxAlignment->{"Columns" -> {{Left}}},
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
             "Column"],
            FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"FeynCalc`GLI\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->{{6, 6}, {6, 3}}], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"GLI[id,{indices}] is a generic loop integral, \
where the indices denote powers\\nof propagators in the propagator basis \
(FCTopology) named id.\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{7.5, {3., 4.5}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{7.5, {3., 4.5}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "GLI[id,{indices}] is a generic loop integral, where the indices denote \
powers\nof propagators in the propagator basis (FCTopology) named id.", 
     "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
     "DownValues" -> None, "SubValues" -> None, "DefaultValues" -> None, 
     "NValues" -> None, "FormatValues" -> 
     Information`InformationValueForm[FormatValues, FeynCalc`GLI, {MakeBoxes[
          FeynCalc`GLI[
           Pattern[FeynCalc`SharedObjectsTypesetting`Private`id, 
            Blank[]], 
           Pattern[FeynCalc`SharedObjectsTypesetting`Private`indices, 
            Blank[List]]], TraditionalForm] :> RowBox[{
           SuperscriptBox["G", 
            ToBoxes[FeynCalc`SharedObjectsTypesetting`Private`id]], "(", 
           FeynCalc`TBox[
            Apply[Sequence, 
             Riffle[FeynCalc`SharedObjectsTypesetting`Private`indices, ","]]],
            ")"}]}], "Options" -> None, "Attributes" -> {}, "FullName" -> 
     "FeynCalc`GLI"], False]], TraditionalForm]], "Output",
 CellLabel->"Out[3]=",ExpressionUUID->"43d41077-0b82-46e3-9088-fb8c12391300"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FCTopology"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"71bc59fc-0935-4ced-8459-7e20e7ee2568"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FCTopology[id, {prop1, prop2, ...}] denotes a \
topology with the identifier id\\nthat is characterized by the propagators \
{prop1, prop2, ...}. The propagators\\nin the list do not necessarily have to \
form a valid basis, i.e. the basis may\\nalso be incomplete or \
overdetermined.\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"FeynCalc`FCTopology\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->{{6, 6}, {6, 3}}], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FCTopology[id, {prop1, prop2, ...}] denotes a \
topology with the identifier id\\nthat is characterized by the propagators \
{prop1, prop2, ...}. The propagators\\nin the list do not necessarily have to \
form a valid basis, i.e. the basis may\\nalso be incomplete or \
overdetermined.\"\>", "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{7.5, {3., 4.5}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{7.5, {3., 4.5}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FCTopology[id, {prop1, prop2, ...}] denotes a topology with the \
identifier id\nthat is characterized by the propagators {prop1, prop2, ...}. \
The propagators\nin the list do not necessarily have to form a valid basis, \
i.e. the basis may\nalso be incomplete or overdetermined.", "Documentation" -> 
     None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> None, 
     "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
     "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, 
     "FullName" -> "FeynCalc`FCTopology"], False]], 
  TraditionalForm]], "Output",
 CellLabel->"Out[4]=",ExpressionUUID->"d14657cd-149b-4810-9242-976fc36583a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GLI", "[", 
  RowBox[{"prop2L", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}]}], 
  "]"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"4b73df9c-6b71-44b7-af47-bc715580ad30"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["G", "prop2L"], "(", 
   RowBox[{
    FormBox["1",
     TraditionalForm], 
    FormBox["\<\",\"\>",
     TraditionalForm], 
    FormBox["1",
     TraditionalForm], 
    FormBox["\<\",\"\>",
     TraditionalForm], 
    FormBox["0",
     TraditionalForm], 
    FormBox["\<\",\"\>",
     TraditionalForm], 
    FormBox["1",
     TraditionalForm], 
    FormBox["\<\",\"\>",
     TraditionalForm], 
    FormBox["1",
     TraditionalForm]}], ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[5]=",ExpressionUUID->"2703f62a-a14d-4191-a72b-522c332c5eb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCLoopFromGLI", "[", 
  RowBox[{
   RowBox[{"GLI", "[", 
    RowBox[{"prop2L", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}]}], "]"}], 
   ",", "topo"}], "]"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"d2eb9c1b-2858-4d21-b675-eb739ca0bd3a"],

Cell[BoxData[
 FormBox[
  FormBox[
   FormBox[
    FormBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
          "\[InvisibleSpace]", 
          SuperscriptBox["m1", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`p1, D], 
           FeynCalc`Momentum[$CellContext`p1, D]], "-", $CellContext`m1^2],
         Editable->False], ")"}], " ", 
       RowBox[{"(", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
          "\[InvisibleSpace]", 
          SuperscriptBox["m2", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`p2, D], 
           FeynCalc`Momentum[$CellContext`p2, D]], "-", $CellContext`m2^2],
         Editable->False], ")"}], " ", 
       RowBox[{"(", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p2",
                TraditionalForm], "+", 
               FormBox["q",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
          "\[InvisibleSpace]", 
          SuperscriptBox["m4", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
          FeynCalc`Momentum[$CellContext`p2, D] + 
           FeynCalc`Momentum[$CellContext`q, D], 
           FeynCalc`Momentum[$CellContext`p2, D] + 
           FeynCalc`Momentum[$CellContext`q, D]], "-", $CellContext`m4^2],
         Editable->False], ")"}], " ", 
       RowBox[{"(", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p1",
                TraditionalForm], "-", 
               FormBox["p2",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
          "\[InvisibleSpace]", 
          SuperscriptBox["m5", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
          FeynCalc`Momentum[$CellContext`p1, D] - 
           FeynCalc`Momentum[$CellContext`p2, D], 
           FeynCalc`Momentum[$CellContext`p1, D] - 
           FeynCalc`Momentum[$CellContext`p2, D]], "-", $CellContext`m5^2],
         Editable->False], ")"}]}]],
     TraditionalForm],
    TraditionalForm],
   TraditionalForm], TraditionalForm]], "Output",
 CellLabel->"Out[6]=",ExpressionUUID->"62679ff3-2137-42b1-b057-6cf4bb211d4b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["U and F polynomials", "Section",ExpressionUUID->"f260cc90-88ef-45e6-814c-cc7d983050e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out", "=", 
  RowBox[{"FCFeynmanPrepare", "[", 
   RowBox[{
    RowBox[{"GLI", "[", 
     RowBox[{"prop2L", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}]}], "]"}], 
    ",", "topo", ",", 
    RowBox[{"Names", "->", "x"}]}], "]"}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"2954c78f-7bb0-4146-869e-e868a503e3f5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "4", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "1", ")"}], "2"], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "1", ")"}], "2"], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "1", ")"}], "2"], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "3", ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "3", ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m4", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "4", ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m4", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "4", ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m4", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m4", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m4", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m5", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m5", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "2"], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m5", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m5", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "2"], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m5", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}]}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           RowBox[{
            SuperscriptBox[
             FormBox[
              FormBox["p1",
               TraditionalForm],
              TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
            "\[InvisibleSpace]", 
            SuperscriptBox["m1", "2"]}],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p1, D], 
             FeynCalc`Momentum[$CellContext`p1, D]], "-", $CellContext`m1^2],
           Editable->False]],
         TraditionalForm], "1"},
       {
        RowBox[{"x", "(", "2", ")"}], 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                 FormBox["p1",
                  TraditionalForm], "-", 
                 FormBox["p2",
                  TraditionalForm]}],
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
            "\[InvisibleSpace]", 
            SuperscriptBox["m5", "2"]}],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p1 - $CellContext`p2, D], 
             FeynCalc`Momentum[$CellContext`p1 - $CellContext`p2, D]], 
            "-", $CellContext`m5^2],
           Editable->False]],
         TraditionalForm], "1"},
       {
        RowBox[{"x", "(", "3", ")"}], 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           RowBox[{
            SuperscriptBox[
             FormBox[
              FormBox["p2",
               TraditionalForm],
              TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
            "\[InvisibleSpace]", 
            SuperscriptBox["m2", "2"]}],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p2, D], 
             FeynCalc`Momentum[$CellContext`p2, D]], "-", $CellContext`m2^2],
           Editable->False]],
         TraditionalForm], "1"},
       {
        RowBox[{"x", "(", "4", ")"}], 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                 FormBox["p2",
                  TraditionalForm], "+", 
                 FormBox["q",
                  TraditionalForm]}],
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
            "\[InvisibleSpace]", 
            SuperscriptBox["m4", "2"]}],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p2 + $CellContext`q, D], 
             FeynCalc`Momentum[$CellContext`p2 + $CellContext`q, D]], 
            "-", $CellContext`m4^2],
           Editable->False]],
         TraditionalForm], "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "+", 
         RowBox[{"x", "(", "2", ")"}]}], 
        RowBox[{"-", 
         RowBox[{"x", "(", "2", ")"}]}]},
       {
        RowBox[{"-", 
         RowBox[{"x", "(", "2", ")"}]}], 
        RowBox[{
         RowBox[{"x", "(", "2", ")"}], "+", 
         RowBox[{"x", "(", "3", ")"}], "+", 
         RowBox[{"x", "(", "4", ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"x", "(", "4", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox[
          FormBox[
           FormBox["q",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox[
            RowBox[{"FCGV", "(", "\<\"mu\"\>", ")"}],
            TraditionalForm],
           TraditionalForm]]}], ")"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"x", "(", "1", ")"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m4", "2"], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m5", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}]}]}], ",", "1", ",", "0"}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[9]=",ExpressionUUID->"7fe554d2-f642-4ebb-a8fe-a1e17ba0ff97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out", "=", 
  RowBox[{"FCFeynmanPrepare", "[", 
   RowBox[{
    RowBox[{"SFAD", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p1", ",", 
        RowBox[{"m1", "^", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p2", ",", 
        RowBox[{"m2", "^", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1", "-", "p2"}], ",", 
        RowBox[{"m3", "^", "2"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
    RowBox[{"Names", "->", "x"}]}], "]"}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"2f03bb6d-ad42-4aa9-bb6d-9f29595b448c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "(", "1", ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "(", "3", ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "(", "1", ")"}], " ", 
        RowBox[{"x", "(", "3", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        RowBox[{"x", "(", "1", ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"x", "(", "3", ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m3", "2"], " ", 
        RowBox[{"x", "(", "2", ")"}]}]}], ")"}]}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            SuperscriptBox[
             FormBox[
              FormBox["p1", TraditionalForm], TraditionalForm], 2], 
            RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "1"},
       {
        RowBox[{"x", "(", "2", ")"}], 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            RowBox[{
              SuperscriptBox[
               RowBox[{
                 FormBox["\"(\"", TraditionalForm], 
                 FormBox[
                  FormBox[
                   RowBox[{
                    FormBox["p1", TraditionalForm], "-", 
                    FormBox["p2", TraditionalForm]}], TraditionalForm], 
                  TraditionalForm], 
                 FormBox["\")\"", TraditionalForm]}], 2]}], 
            RowBox[{"-", 
              SuperscriptBox["m3", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "1"},
       {
        RowBox[{"x", "(", "3", ")"}], 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            SuperscriptBox[
             FormBox[
              FormBox["p2", TraditionalForm], TraditionalForm], 2], 
            RowBox[{"-", 
              SuperscriptBox["m2", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "+", 
         RowBox[{"x", "(", "2", ")"}]}], 
        RowBox[{"-", 
         RowBox[{"x", "(", "2", ")"}]}]},
       {
        RowBox[{"-", 
         RowBox[{"x", "(", "2", ")"}]}], 
        RowBox[{
         RowBox[{"x", "(", "2", ")"}], "+", 
         RowBox[{"x", "(", "3", ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"x", "(", "1", ")"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m3", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}]}]}], ",", "1", ",", "0"}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[10]=",ExpressionUUID->"27f2ddeb-2654-4053-bc49-7d32677dbab7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"uPoly", ",", "fPoly"}], "}"}], "=", 
  RowBox[{"out", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "2"}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"b98c30c8-6e33-45db-b657-2d70178c93bd"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "(", "1", ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "(", "3", ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "(", "1", ")"}], " ", 
        RowBox[{"x", "(", "3", ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1", "2"], " ", 
        RowBox[{"x", "(", "1", ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"x", "(", "3", ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m3", "2"], " ", 
        RowBox[{"x", "(", "2", ")"}]}]}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"20cbb034-a5fb-4a0e-ab53-b18b6776cc5f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Characteristic polynomials", "Section",ExpressionUUID->"2ec59963-be61-4298-b53a-5a4ca1a6d1d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FCLoopToPakForm"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"10f7a525-b198-4bc3-a06e-71b2597b1b5f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   StyleBox[
    FrameBox[
     DynamicModuleBox[{System`InformationDump`open$$ = False, 
      System`InformationDump`mouseOver$$ = False}, 
      PaneSelectorBox[{True->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False,
              BaseStyle -> None],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FCLoopToPakForm[int, {p1, p2, ...}] determines a \
canonical $UF$-based\\nrepresentation for the scalar multi-loop integral int \
that depend on the loop\\nmomenta p1, p2, ... using the algorithm of Alexey \
Pak\\n[arXiv:1111.0868](https://arxiv.org/abs/1111.0868).\\n\\nThe current \
implementation is based on the FindEquivalents function from FIRE\\n6 \
[arXiv:1901.07808](https://arxiv.org/abs/1901.07808). FCLoopToPakForm is \
a\\nbackend function used in FCLoopPakScalelessQ, FCLoopFindIntegralMappings,\
\\nFCLoopFindTopologyMappings etc.\\n\\nIt is also possible to invoke the \
function as FCLoopToPakForm[GLI[...],\\nFCTopology[...]] or \
FCLoopToPakForm[FCTopology[...]]. Notice that in this case\\nthe value of the \
option FinalSubstitutions is ignored, as replacement rules\\nwill be \
extracted directly from the definition of the topology.\"\>", 
              "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           PaneBox[
            TagBox[GridBox[{
               {
                StyleBox[
                 TagBox[
                  TooltipBox[
                   StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                   "\"Definitions\"",
                   TooltipStyle->"TextStyling"],
                  Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                 StripOnInput->False]},
               {
                TemplateBox[{"\"\[ThinSpace]\"", 
                  GridBox[{{
                    RowBox[{
                    RowBox[{"FCLoopToPakForm", "[", 
                    RowBox[{
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`expr", ":", 
                    RowBox[{"{", "__FCTopology", "}"}]}], ",", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`opts", ":", 
                    RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
                    RowBox[{"FCLoopToPakForm", "[", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`expr", ",", 
                    RowBox[{"{", 
                    RowBox[{"FCGV", "[", "\"dummy\"", "]"}], "}"}], ",", 
                    "FeynCalc`FCLoopToPakForm`Private`opts"}], "]"}]}]}, {
                    " "}, {
                    RowBox[{
                    RowBox[{"FCLoopToPakForm", "[", 
                    
                    RowBox[{
                    "FeynCalc`FCLoopToPakForm`Private`expr_FCTopology", ",", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`opts", ":", 
                    RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
                    RowBox[{"FCLoopToPakForm", "[", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`expr", ",", 
                    RowBox[{"{", 
                    RowBox[{"FCGV", "[", "\"dummy\"", "]"}], "}"}], ",", 
                    "FeynCalc`FCLoopToPakForm`Private`opts"}], "]"}]}]}, {
                    " "}, {
                    RowBox[{
                    RowBox[{"FCLoopToPakForm", "[", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`expr_", ",", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`lmomsRaw_", 
                    "/;", 
                    RowBox[{"!", 
                    
                    RowBox[{"OptionQ", "[", 
                    "FeynCalc`FCLoopToPakForm`Private`lmomsRaw", "]"}]}]}], 
                    ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`lmoms", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`res", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`time", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions", 
                    ",", "FeynCalc`FCLoopToPakForm`Private`ex", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`tmp", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`optFactoring", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`optPowerMark", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`\
optCharacteristicPolynomial", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`optFCLoopPakOrder", ",", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`notList", "=", 
                    "False"}]}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"OptionValue", "[", "FCVerbose", "]"}], "===", 
                    "False"}], ",", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`fctpfVerbose", 
                    "=", "$VeryVerbose"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{
                    RowBox[{"OptionValue", "[", "FCVerbose", "]"}], ",", 
                    "_Integer"}], "]"}], ",", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`fctpfVerbose", 
                    "=", 
                    RowBox[{"OptionValue", "[", "FCVerbose", "]"}]}]}], "]"}],
                     ";"}]}], "]"}], ";", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`optFactoring", 
                    "=", 
                    RowBox[{"OptionValue", "[", "Factoring", "]"}]}], ";", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`optPowerMark", 
                    "=", 
                    RowBox[{"OptionValue", "[", "Power", "]"}]}], ";", 
                    
                    RowBox[{
                    "FeynCalc`FCLoopToPakForm`Private`\
optCharacteristicPolynomial", "=", 
                    
                    RowBox[{"OptionValue", "[", "CharacteristicPolynomial", 
                    "]"}]}], ";", 
                    
                    RowBox[{
                    "FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions", 
                    "=", 
                    RowBox[{"OptionValue", "[", "FinalSubstitutions", "]"}]}],
                     ";", 
                    
                    RowBox[{
                    "FeynCalc`FCLoopToPakForm`Private`optFCLoopPakOrder", "=", 
                    RowBox[{"OptionValue", "[", "FCLoopPakOrder", "]"}]}], 
                    ";", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`optLightPak", 
                    "=", 
                    RowBox[{"OptionValue", "[", "LightPak", "]"}]}], ";", 
                    RowBox[{"FCPrint", "[", 
                    RowBox[{"1", ",", "\"FCLoopToPakForm: Entering.\"", ",", 
                    
                    RowBox[{"FCDoControl", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`fctpfVerbose"}]}], 
                    "]"}], ";", 
                    RowBox[{"FCPrint", "[", 
                    
                    RowBox[{"3", ",", "\"FCLoopToPakForm: Entering with: \"", 
                    ",", "FeynCalc`FCLoopToPakForm`Private`expr", ",", 
                    
                    RowBox[{"FCDoControl", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`fctpfVerbose"}]}], 
                    "]"}], ";", 
                    RowBox[{"FCPrint", "[", 
                    RowBox[{"3", ",", "\"FCLoopToPakForm: and: \"", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`lmomsRaw", ",", 
                    
                    RowBox[{"FCDoControl", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`fctpfVerbose"}]}], 
                    "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"OptionValue", "[", "FCI", "]"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`ex", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`lmoms"}], "}"}], "=", 
                    RowBox[{"{", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`expr", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`lmomsRaw"}], "}"}]}], 
                    ",", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`ex", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`lmoms", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions"}]\
, "}"}], "=", 
                    RowBox[{"FCI", "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`expr", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`lmomsRaw", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions"}]\
, "}"}], "]"}]}]}], "]"}], ";", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`time", "=", 
                    RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
                    RowBox[{"FCPrint", "[", 
                    
                    RowBox[{"1", ",", 
                    "\"FCLoopToPakForm: Calling FCFeynmanPrepare.\"", ",", 
                    
                    RowBox[{"FCDoControl", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`fctpfVerbose"}]}], 
                    "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`lmoms", "===", 
                    RowBox[{"{", 
                    RowBox[{"FCGV", "[", "\"dummy\"", "]"}], "}"}]}], ",", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`lmoms", "=", 
                    RowBox[{"Sequence", "[", "]"}]}]}], "]"}], ";", 
                    RowBox[{"Which", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`ex", ",", 
                    RowBox[{"_.", " ", "_FeynAmpDenominator"}]}], "]"}], "||", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`ex", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"_GLI", "|", 
                    SuperscriptBox["_GLI", "_"], "|", 
                    RowBox[{
                    RowBox[{"HoldPattern", "[", "Times", "]"}], "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"_GLI", "|", 
                    SuperscriptBox["_GLI", "_"]}], ")"}], ".."}], "]"}]}], 
                    ")"}], "|", "_FCTopology"}]}], "]"}]}], ",", 
                    RowBox[{
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`notList", "=", 
                    "True"}], ";", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`tmp", "=", 
                    RowBox[{"FCFeynmanPrepare", "[", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`ex", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`lmoms", ",", 
                    RowBox[{"FCI", "\[Rule]", "True"}], ",", 
                    
                    RowBox[{"FinalSubstitutions", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions"}]\
, ",", 
                    RowBox[{"Names", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Names", "]"}]}], ",", 
                    RowBox[{"Indexed", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Indexed", "]"}]}], ",", 
                    RowBox[{"Check", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Check", "]"}]}], ",", 
                    RowBox[{"Collecting", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Collecting", "]"}]}]}], 
                    "]"}]}], ";", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`tmp", "=", 
                    
                    RowBox[{"{", "FeynCalc`FCLoopToPakForm`Private`tmp", 
                    "}"}]}], ";", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`ex", "=", 
                    
                    RowBox[{"{", "FeynCalc`FCLoopToPakForm`Private`ex", 
                    "}"}]}]}], ",", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`ex", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"_GLI", "|", 
                    SuperscriptBox["_GLI", "_"], "|", 
                    RowBox[{
                    RowBox[{"HoldPattern", "[", "Times", "]"}], "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"_GLI", "|", 
                    SuperscriptBox["_GLI", "_"]}], ")"}], ".."}], "]"}]}], 
                    ")"}], ".."}], "}"}], "|", 
                    RowBox[{"{", "__FCTopology", "}"}]}]}], "]"}], ",", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`tmp", "=", 
                    RowBox[{"FCFeynmanPrepare", "[", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`ex", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`lmoms", ",", 
                    RowBox[{"FCI", "\[Rule]", "True"}], ",", 
                    
                    RowBox[{"FinalSubstitutions", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions"}]\
, ",", 
                    RowBox[{"Names", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Names", "]"}]}], ",", 
                    RowBox[{"Indexed", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Indexed", "]"}]}], ",", 
                    RowBox[{"Check", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Check", "]"}]}], ",", 
                    RowBox[{"Collecting", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Collecting", "]"}]}]}], 
                    "]"}]}], ",", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`ex", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"_.", " ", "_FeynAmpDenominator"}], ".."}], 
                    "}"}]}], "]"}], ",", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`tmp", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FCFeynmanPrepare", "[", 
                    
                    RowBox[{"#1", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`lmoms", ",", 
                    RowBox[{"FCI", "\[Rule]", "True"}], ",", 
                    
                    RowBox[{"FinalSubstitutions", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions"}]\
, ",", 
                    RowBox[{"Names", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Names", "]"}]}], ",", 
                    RowBox[{"Indexed", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Indexed", "]"}]}], ",", 
                    RowBox[{"Check", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Check", "]"}]}], ",", 
                    RowBox[{"Collecting", "\[Rule]", 
                    RowBox[{"OptionValue", "[", "Collecting", "]"}]}]}], 
                    "]"}], "&"}], ")"}], "/@", 
                    "FeynCalc`FCLoopToPakForm`Private`ex"}]}], ",", "True", 
                    ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    RowBox[{
                    StyleBox[
                    RowBox[{"FCLoopToPakForm", "::", "failmsg"}], 
                    "MessageName"], ",", 
                    "\"Failed to recognize the form of the input \
expression.\""}], "]"}], ";", 
                    RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
                    RowBox[{"FCPrint", "[", 
                    
                    RowBox[{"1", ",", 
                    "\"FCLoopToPakForm: FCFeynmanPrepare done, timing: \"", 
                    ",", 
                    RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"AbsoluteTime", "[", "]"}], "-", 
                    "FeynCalc`FCLoopToPakForm`Private`time"}], ",", "4"}], 
                    "]"}], ",", 
                    
                    RowBox[{"FCDoControl", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`fctpfVerbose"}]}], 
                    "]"}], ";", 
                    RowBox[{"FCPrint", "[", 
                    
                    RowBox[{"3", ",", 
                    "\"FCLoopToPakForm: Output of FCFeynmanPrepare: \"", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`tmp", ",", 
                    
                    RowBox[{"FCDoControl", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`fctpfVerbose"}]}], 
                    "]"}], ";", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`time", "=", 
                    RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
                    RowBox[{"FCPrint", "[", 
                    
                    RowBox[{"1", ",", 
                    "\"FCLoopToPakForm: Calling pakProcess.\"", ",", 
                    
                    RowBox[{"FCDoControl", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`fctpfVerbose"}]}], 
                    "]"}], ";", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`tmp", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`pakProcess", 
                    "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`optFactoring", 
                    ",", "FeynCalc`FCLoopToPakForm`Private`optPowerMark", ",",
                     
                    "FeynCalc`FCLoopToPakForm`Private`\
optCharacteristicPolynomial", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`optFCLoopPakOrder"}], 
                    "}"}]}], "]"}], "&"}], ")"}], "/@", 
                    "FeynCalc`FCLoopToPakForm`Private`tmp"}]}], ";", 
                    RowBox[{"FCPrint", "[", 
                    
                    RowBox[{"1", ",", 
                    "\"FCLoopToPakForm: pakProcess done, timing: \"", ",", 
                    RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"AbsoluteTime", "[", "]"}], "-", 
                    "FeynCalc`FCLoopToPakForm`Private`time"}], ",", "4"}], 
                    "]"}], ",", 
                    
                    RowBox[{"FCDoControl", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`fctpfVerbose"}]}], 
                    "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"FreeQ", "[", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`tmp", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`pakProcess"}], "]"}]}], 
                    ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    RowBox[{
                    StyleBox[
                    RowBox[{"FCLoopToPakForm", "::", "failmsg"}], 
                    "MessageName"], ",", 
                    "\"Failed to process the output of FCFeynmanPrepare.\""}],
                     "]"}], ";", 
                    RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`res", "=", 
                    RowBox[{"MapThread", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"OptionValue", "[", "Function", "]"}], "[", 
                    RowBox[{
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "4"}], "\[RightDoubleBracket]"}]}], 
                    ",", 
                    RowBox[{"OptionValue", "[", "Head", "]"}], ",", "#2", ",", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "5", 
                    "\[RightDoubleBracket]"}]}], "]"}], "&"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`tmp", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`ex"}], "}"}]}], "]"}]}],
                     ";", 
                    RowBox[{"If", "[", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`notList", ",", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`res", "=", 
                    
                    RowBox[{"First", "[", 
                    "FeynCalc`FCLoopToPakForm`Private`res", "]"}]}]}], "]"}], 
                    ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"OptionValue", "[", "FCE", "]"}], ",", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`res", "=", 
                    
                    RowBox[{"FCE", "[", 
                    "FeynCalc`FCLoopToPakForm`Private`res", "]"}]}]}], "]"}], 
                    ";", 
                    RowBox[{"FCPrint", "[", 
                    RowBox[{"3", ",", "\"FCLoopToPakForm: Leaving.\"", ",", 
                    
                    RowBox[{"FCDoControl", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`fctpfVerbose"}]}], 
                    "]"}], ";", 
                    RowBox[{"FCPrint", "[", 
                    
                    RowBox[{"3", ",", "\"FCLoopToPakForm: Leaving with: \"", 
                    ",", "FeynCalc`FCLoopToPakForm`Private`res", ",", 
                    
                    RowBox[{"FCDoControl", "\[Rule]", 
                    "FeynCalc`FCLoopToPakForm`Private`fctpfVerbose"}]}], 
                    "]"}], ";", "FeynCalc`FCLoopToPakForm`Private`res"}]}], 
                    "]"}]}]}, {" "}}, 
                   GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                   DefaultBaseStyle -> "Column", 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                 "RowDefault"]}
              },
              DefaultBaseStyle->"Column",
              GridBoxAlignment->{"Columns" -> {{Left}}},
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
             "Column"],
            FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
          {
           PaneBox[GridBox[{
              {
               
               DynamicModuleBox[{System`InformationDump`open$$ = {
                False, False, False, False, False, False}}, 
                StyleBox[GridBox[{
                   {
                    PaneSelectorBox[{True->
                    ButtonBox[
                    PaneSelectorBox[{False->
                    TemplateBox[{"\[ThickSpace]", "\"\[ThickSpace]\"", 
                    StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False], 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "DownPointerOpener"]]},
                    "RowWithSeparators"], True->
                    TemplateBox[{"\[ThickSpace]", "\"\[ThickSpace]\"", 
                    StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False], 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "DownPointerOpenerHot"]]},
                    "RowWithSeparators"]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    FrameMargins->0,
                    ImageSize->Automatic],
                    Appearance->None,
                    BaseStyle->None,
                    
                    ButtonFunction:>(Part[System`InformationDump`open$$, 3] = 
                    False),
                    Evaluator->Automatic,
                    FrameMargins->0,
                    ImageMargins->0,
                    Method->"Preemptive"], False->
                    ButtonBox[
                    PaneSelectorBox[{False->
                    TemplateBox[{"\[ThickSpace]", "\"\[ThickSpace]\"", 
                    StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False], 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "RightPointerOpener"]]},
                    "RowWithSeparators"], True->
                    TemplateBox[{"\[ThickSpace]", "\"\[ThickSpace]\"", 
                    StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False], 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "RightPointerOpenerHot"]]},
                    "RowWithSeparators"]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    FrameMargins->0,
                    ImageSize->Automatic],
                    Appearance->None,
                    BaseStyle->None,
                    
                    ButtonFunction:>(Part[System`InformationDump`open$$, 3] = 
                    True),
                    Evaluator->Automatic,
                    FrameMargins->0,
                    ImageMargins->0,
                    Method->"Preemptive"]}, Dynamic[
                    FEPrivate`Part[System`InformationDump`open$$, 3]]], 
                    PaneSelectorBox[{True->GridBox[{
                    {
                    RowBox[{"CharacteristicPolynomial", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "FeynCalc`FCLoopToPakForm`Private`U", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`F"}], "}"}], ",", 
                    RowBox[{
                    "FeynCalc`FCLoopToPakForm`Private`U", "+", 
                    "FeynCalc`FCLoopToPakForm`Private`F"}]}], "]"}]}]},
                    {
                    RowBox[{"Check", "\[Rule]", "True"}]},
                    {
                    RowBox[{"Collecting", "\[Rule]", "True"}]},
                    {
                    RowBox[{"FeynCalcExternal", "\[Rule]", "False"}]},
                    {
                    RowBox[{"FeynCalcInternal", "\[Rule]", "False"}]},
                    {
                    RowBox[{"FCLoopPakOrder", "\[Rule]", "True"}]},
                    {
                    RowBox[{"FCVerbose", "\[Rule]", "False"}]},
                    {
                    RowBox[{"Factoring", "\[Rule]", "Factor"}]},
                    {
                    RowBox[{"FinalSubstitutions", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"Function", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "FeynCalc`FCLoopToPakForm`Private`U", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`F", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`charPoly", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`pows", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`head", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`int", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`sigma"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`int", ",", 
                    RowBox[{"FeynCalc`FCLoopToPakForm`Private`head", "[", 
                    RowBox[{
                    RowBox[{
                    "ExpandAll", "[", 
                    "FeynCalc`FCLoopToPakForm`Private`charPoly", "]"}], ",", 
                    RowBox[{
                    "Transpose", "[", "FeynCalc`FCLoopToPakForm`Private`pows",
                     "]"}]}], "]"}]}], "}"}]}], "]"}]}]},
                    {
                    RowBox[{"Head", "\[Rule]", 
                    RowBox[{"FCGV", "[", "\<\"PakFormHead\"\>", "]"}]}]},
                    {
                    RowBox[{"Indexed", "\[Rule]", "True"}]},
                    {
                    RowBox[{"LightPak", "\[Rule]", "False"}]},
                    {
                    RowBox[{"Names", "\[Rule]", 
                    RowBox[{"FCGV", "[", "\<\"x\"\>", "]"}]}]},
                    {
                    RowBox[{"Power", "\[Rule]", 
                    RowBox[{"FCGV", "[", "\<\"PowerMark\"\>", "]"}]}]},
                    {
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "\"\[InvisibleSpace]\"", "15", "\" total)\""},
                    "RowDefault"], "InformationRowOpener",
                    StripOnInput->False]}
                    },
                    BaselinePosition->{Baseline, {1, 1}},
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{1.}}}], False->
                    RowBox[{
                    RowBox[{"CharacteristicPolynomial", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "FeynCalc`FCLoopToPakForm`Private`U", ",", 
                    "FeynCalc`FCLoopToPakForm`Private`F"}], "}"}], ",", 
                    RowBox[{
                    "FeynCalc`FCLoopToPakForm`Private`U", "+", 
                    "FeynCalc`FCLoopToPakForm`Private`F"}]}], "]"}]}], 
                    "\[ThinSpace]", 
                    StyleBox["\<\"\[Ellipsis]\"\>", "InformationRowOpener",
                    StripOnInput->False], "\[ThinSpace]", 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "\"\[InvisibleSpace]\"", "15", "\" total)\""},
                    "RowDefault"], "InformationRowOpener",
                    StripOnInput->False]}]}, Dynamic[
                    FEPrivate`Part[System`InformationDump`open$$, 3]],
                    BaselinePosition->Baseline,
                    ImageSize->Automatic]},
                   {
                    TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"FeynCalc`FCLoopToPakForm\"\>"}
                  },
                  AutoDelete->False,
                  GridBoxAlignment->{"Columns" -> {Right, Left}},
                  GridBoxDividers->None,
                  GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                 StripOnInput->False],
                DynamicModuleValues:>{}]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[3.6]}, 
                 Offset[0.2]}}],
            FrameMargins->{{6, 6}, {6, 3}}], ""},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpener"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, False],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], False->
       TagBox[GridBox[{
          {
           ItemBox[
            PaneBox[
             StyleBox["\<\" Symbol\"\>", "InformationTitleText",
              StripOnInput->False],
             FrameMargins->{{4, 0}, {-1, 1}}],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            PaneBox[
             
             StyleBox["\<\"FCLoopToPakForm[int, {p1, p2, ...}] determines a \
canonical $UF$-based\\nrepresentation for the scalar multi-loop integral int \
that depend on the loop\\nmomenta p1, p2, ... using the algorithm of Alexey \
Pak\\n[arXiv:1111.0868](https://arxiv.org/abs/1111.0868).\\n\\nThe current \
implementation is based on the FindEquivalents function from FIRE\\n6 \
[arXiv:1901.07808](https://arxiv.org/abs/1901.07808). FCLoopToPakForm is \
a\\nbackend function used in FCLoopPakScalelessQ, FCLoopFindIntegralMappings,\
\\nFCLoopFindTopologyMappings etc.\\n\\nIt is also possible to invoke the \
function as FCLoopToPakForm[GLI[...],\\nFCTopology[...]] or \
FCLoopToPakForm[FCTopology[...]]. Notice that in this case\\nthe value of the \
option FinalSubstitutions is ignored, as replacement rules\\nwill be \
extracted directly from the definition of the topology.\"\>", 
              "InformationUsageText",
              StripOnInput->False,
              LineSpacing->{1.5, 1.5, 3.}],
             FrameMargins->{{10, 10}, {8, 10}}],
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False], 
           ItemBox["\<\"\"\>",
            BaseStyle->"InformationUsageSubtitleBackground",
            StripOnInput->False]},
          {
           ItemBox[
            TagBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpener"],
                ImageSizeCache->{7.5, {3., 4.5}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "DownPointerOpenerHot"],
                ImageSizeCache->{7.5, {3., 4.5}}]}, Dynamic[
               System`InformationDump`mouseOver$$]],
              Alignment->Left,
              Appearance->{"Default" -> None},
              
              ButtonFunction:>FEPrivate`Set[
               System`InformationDump`open$$, True],
              Evaluator->Automatic,
              FrameMargins->{{9, 0}, {0, 0}},
              ImageMargins->0,
              ImageSize->Full,
              Method->"Preemptive"],
             
             EventHandlerTag[{
              "MouseEntered" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
               "MouseExited" :> 
               FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
               Method -> "Preemptive", PassEventsDown -> Automatic, 
               PassEventsUp -> True}]],
            BaseStyle->"InformationTitleBackground",
            StripOnInput->False], "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           GrayLevel[0.8], 
           Thickness[Tiny]],
         GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
         
         GridBoxDividers->{
          "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}, Dynamic[System`InformationDump`open$$],
       BaselinePosition->Baseline,
       FrameMargins->0,
       ImageSize->Automatic],
      DynamicModuleValues:>{}],
     BaseStyle->"InformationGridFrame",
     StripOnInput->False], "InformationGridPlain",
    StripOnInput->False],
   InformationData[
    Association[
    "ObjectType" -> "Symbol", "Usage" -> 
     "FCLoopToPakForm[int, {p1, p2, ...}] determines a canonical $UF$-based\n\
representation for the scalar multi-loop integral int that depend on the loop\
\nmomenta p1, p2, ... using the algorithm of Alexey Pak\n\
[arXiv:1111.0868](https://arxiv.org/abs/1111.0868).\n\nThe current \
implementation is based on the FindEquivalents function from FIRE\n6 \
[arXiv:1901.07808](https://arxiv.org/abs/1901.07808). FCLoopToPakForm is a\n\
backend function used in FCLoopPakScalelessQ, FCLoopFindIntegralMappings,\n\
FCLoopFindTopologyMappings etc.\n\nIt is also possible to invoke the function \
as FCLoopToPakForm[GLI[...],\nFCTopology[...]] or \
FCLoopToPakForm[FCTopology[...]]. Notice that in this case\nthe value of the \
option FinalSubstitutions is ignored, as replacement rules\nwill be extracted \
directly from the definition of the topology.", "Documentation" -> None, 
     "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
     Information`InformationValueForm[
      DownValues, FeynCalc`FCLoopToPakForm, {FeynCalc`FCLoopToPakForm[
          Pattern[FeynCalc`FCLoopToPakForm`Private`expr, {
            BlankSequence[FeynCalc`FCTopology]}], 
          Pattern[FeynCalc`FCLoopToPakForm`Private`opts, 
           OptionsPattern[]]] :> 
        FeynCalc`FCLoopToPakForm[FeynCalc`FCLoopToPakForm`Private`expr, {
           FeynCalc`FCGV["dummy"]}, FeynCalc`FCLoopToPakForm`Private`opts], 
        FeynCalc`FCLoopToPakForm[
          Pattern[FeynCalc`FCLoopToPakForm`Private`expr, 
           Blank[FeynCalc`FCTopology]], 
          Pattern[FeynCalc`FCLoopToPakForm`Private`opts, 
           OptionsPattern[]]] :> 
        FeynCalc`FCLoopToPakForm[FeynCalc`FCLoopToPakForm`Private`expr, {
           FeynCalc`FCGV["dummy"]}, FeynCalc`FCLoopToPakForm`Private`opts], 
        FeynCalc`FCLoopToPakForm[
          Pattern[FeynCalc`FCLoopToPakForm`Private`expr, 
           Blank[]], 
          Condition[
           Pattern[FeynCalc`FCLoopToPakForm`Private`lmomsRaw, 
            Blank[]], 
           Not[
            OptionQ[FeynCalc`FCLoopToPakForm`Private`lmomsRaw]]], 
          OptionsPattern[]] :> 
        Block[{FeynCalc`FCLoopToPakForm`Private`lmoms, 
           FeynCalc`FCLoopToPakForm`Private`res, 
           FeynCalc`FCLoopToPakForm`Private`time, 
           FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions, 
           FeynCalc`FCLoopToPakForm`Private`ex, 
           FeynCalc`FCLoopToPakForm`Private`tmp, 
           FeynCalc`FCLoopToPakForm`Private`optFactoring, 
           FeynCalc`FCLoopToPakForm`Private`optPowerMark, 
           FeynCalc`FCLoopToPakForm`Private`optCharacteristicPolynomial, 
           FeynCalc`FCLoopToPakForm`Private`optFCLoopPakOrder, 
           FeynCalc`FCLoopToPakForm`Private`notList = False}, 
          If[OptionValue[FeynCalc`FCVerbose] === False, 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose = 
            FeynCalc`$VeryVerbose, If[
              MatchQ[
               OptionValue[FeynCalc`FCVerbose], 
               Blank[Integer]], FeynCalc`FCLoopToPakForm`Private`fctpfVerbose = 
              OptionValue[FeynCalc`FCVerbose]]; Null]; 
          FeynCalc`FCLoopToPakForm`Private`optFactoring = 
           OptionValue[FeynCalc`Factoring]; 
          FeynCalc`FCLoopToPakForm`Private`optPowerMark = OptionValue[Power]; 
          FeynCalc`FCLoopToPakForm`Private`optCharacteristicPolynomial = 
           OptionValue[CharacteristicPolynomial]; 
          FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions = 
           OptionValue[FeynCalc`FinalSubstitutions]; 
          FeynCalc`FCLoopToPakForm`Private`optFCLoopPakOrder = 
           OptionValue[FeynCalc`FCLoopPakOrder]; 
          FeynCalc`FCLoopToPakForm`Private`optLightPak = 
           OptionValue[FeynCalc`LightPak]; 
          FeynCalc`FCPrint[
           1, "FCLoopToPakForm: Entering.", FeynCalc`FCDoControl -> 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose]; 
          FeynCalc`FCPrint[
           3, "FCLoopToPakForm: Entering with: ", 
            FeynCalc`FCLoopToPakForm`Private`expr, FeynCalc`FCDoControl -> 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose]; 
          FeynCalc`FCPrint[
           3, "FCLoopToPakForm: and: ", 
            FeynCalc`FCLoopToPakForm`Private`lmomsRaw, FeynCalc`FCDoControl -> 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose]; If[
            OptionValue[
            FeynCalc`FCI], {
             FeynCalc`FCLoopToPakForm`Private`ex, 
              FeynCalc`FCLoopToPakForm`Private`lmoms} = {
             FeynCalc`FCLoopToPakForm`Private`expr, 
              FeynCalc`FCLoopToPakForm`Private`lmomsRaw}, {
             FeynCalc`FCLoopToPakForm`Private`ex, 
              FeynCalc`FCLoopToPakForm`Private`lmoms, 
              FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions} = 
            FeynCalc`FCI[{
              FeynCalc`FCLoopToPakForm`Private`expr, 
               FeynCalc`FCLoopToPakForm`Private`lmomsRaw, 
               FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions}]]; 
          FeynCalc`FCLoopToPakForm`Private`time = AbsoluteTime[]; 
          FeynCalc`FCPrint[
           1, "FCLoopToPakForm: Calling FCFeynmanPrepare.", 
            FeynCalc`FCDoControl -> 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose]; 
          If[FeynCalc`FCLoopToPakForm`Private`lmoms === {
              FeynCalc`FCGV["dummy"]}, FeynCalc`FCLoopToPakForm`Private`lmoms = 
            Sequence[]]; Which[
            Or[
             MatchQ[FeynCalc`FCLoopToPakForm`Private`ex, Optional[
                Blank[]] Blank[FeynCalc`FeynAmpDenominator]], 
             MatchQ[FeynCalc`FCLoopToPakForm`Private`ex, 
              Alternatives[
               Alternatives[
                Blank[FeynCalc`GLI], Blank[FeynCalc`GLI]^Blank[], 
                HoldPattern[Times][
                 Repeated[
                  Alternatives[
                   Blank[FeynCalc`GLI], Blank[FeynCalc`GLI]^Blank[]]]]], 
               Blank[FeynCalc`FCTopology]]]], 
            FeynCalc`FCLoopToPakForm`Private`notList = True; 
            FeynCalc`FCLoopToPakForm`Private`tmp = 
             FeynCalc`FCFeynmanPrepare[
              FeynCalc`FCLoopToPakForm`Private`ex, 
               FeynCalc`FCLoopToPakForm`Private`lmoms, FeynCalc`FCI -> True, 
               FeynCalc`FinalSubstitutions -> 
               FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions, Names -> 
               OptionValue[Names], Indexed -> OptionValue[Indexed], Check -> 
               OptionValue[Check], FeynCalc`Collecting -> 
               OptionValue[FeynCalc`Collecting]]; 
            FeynCalc`FCLoopToPakForm`Private`tmp = {
              FeynCalc`FCLoopToPakForm`Private`tmp}; 
            FeynCalc`FCLoopToPakForm`Private`ex = {
              FeynCalc`FCLoopToPakForm`Private`ex}, 
            MatchQ[FeynCalc`FCLoopToPakForm`Private`ex, 
             Alternatives[{
               Repeated[
                Alternatives[
                 Blank[FeynCalc`GLI], Blank[FeynCalc`GLI]^Blank[], 
                 HoldPattern[Times][
                  Repeated[
                   Alternatives[
                    Blank[FeynCalc`GLI], Blank[FeynCalc`GLI]^Blank[]]]]]]}, {
               BlankSequence[FeynCalc`FCTopology]}]], 
            FeynCalc`FCLoopToPakForm`Private`tmp = 
            FeynCalc`FCFeynmanPrepare[
             FeynCalc`FCLoopToPakForm`Private`ex, 
              FeynCalc`FCLoopToPakForm`Private`lmoms, FeynCalc`FCI -> True, 
              FeynCalc`FinalSubstitutions -> 
              FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions, Names -> 
              OptionValue[Names], Indexed -> OptionValue[Indexed], Check -> 
              OptionValue[Check], FeynCalc`Collecting -> 
              OptionValue[FeynCalc`Collecting]], 
            MatchQ[FeynCalc`FCLoopToPakForm`Private`ex, {
              Repeated[Optional[
                 Blank[]] Blank[FeynCalc`FeynAmpDenominator]]}], 
            FeynCalc`FCLoopToPakForm`Private`tmp = 
            Map[FeynCalc`FCFeynmanPrepare[#, 
               FeynCalc`FCLoopToPakForm`Private`lmoms, FeynCalc`FCI -> True, 
               FeynCalc`FinalSubstitutions -> 
               FeynCalc`FCLoopToPakForm`Private`optFinalSubstitutions, Names -> 
               OptionValue[Names], Indexed -> OptionValue[Indexed], Check -> 
               OptionValue[Check], FeynCalc`Collecting -> 
               OptionValue[FeynCalc`Collecting]]& , 
              FeynCalc`FCLoopToPakForm`Private`ex], True, Message[
              MessageName[FeynCalc`FCLoopToPakForm, "failmsg"], 
              "Failed to recognize the form of the input expression."]; 
            Abort[]]; 
          FeynCalc`FCPrint[
           1, "FCLoopToPakForm: FCFeynmanPrepare done, timing: ", 
            N[AbsoluteTime[] - FeynCalc`FCLoopToPakForm`Private`time, 4], 
            FeynCalc`FCDoControl -> 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose]; 
          FeynCalc`FCPrint[
           3, "FCLoopToPakForm: Output of FCFeynmanPrepare: ", 
            FeynCalc`FCLoopToPakForm`Private`tmp, FeynCalc`FCDoControl -> 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose]; 
          FeynCalc`FCLoopToPakForm`Private`time = AbsoluteTime[]; 
          FeynCalc`FCPrint[
           1, "FCLoopToPakForm: Calling pakProcess.", FeynCalc`FCDoControl -> 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose]; 
          FeynCalc`FCLoopToPakForm`Private`tmp = 
           Map[FeynCalc`FCLoopToPakForm`Private`pakProcess[#, {
              FeynCalc`FCLoopToPakForm`Private`optFactoring, 
               FeynCalc`FCLoopToPakForm`Private`optPowerMark, 
               FeynCalc`FCLoopToPakForm`Private`optCharacteristicPolynomial, 
               FeynCalc`FCLoopToPakForm`Private`optFCLoopPakOrder}]& , 
             FeynCalc`FCLoopToPakForm`Private`tmp]; 
          FeynCalc`FCPrint[1, "FCLoopToPakForm: pakProcess done, timing: ", 
            N[AbsoluteTime[] - FeynCalc`FCLoopToPakForm`Private`time, 4], 
            FeynCalc`FCDoControl -> 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose]; If[
            Not[
             FreeQ[
             FeynCalc`FCLoopToPakForm`Private`tmp, 
              FeynCalc`FCLoopToPakForm`Private`pakProcess]], Message[
              MessageName[FeynCalc`FCLoopToPakForm, "failmsg"], 
              "Failed to process the output of FCFeynmanPrepare."]; Abort[]]; 
          FeynCalc`FCLoopToPakForm`Private`res = 
           MapThread[OptionValue[Function][
              Apply[Sequence, 
               Part[#, 
                Span[1, 4]]], 
              OptionValue[Head], #2, 
              Part[#, 5]]& , {
             FeynCalc`FCLoopToPakForm`Private`tmp, 
              FeynCalc`FCLoopToPakForm`Private`ex}]; 
          If[FeynCalc`FCLoopToPakForm`Private`notList, 
            FeynCalc`FCLoopToPakForm`Private`res = 
            First[FeynCalc`FCLoopToPakForm`Private`res]]; If[
            OptionValue[FeynCalc`FCE], FeynCalc`FCLoopToPakForm`Private`res = 
            FeynCalc`FCE[FeynCalc`FCLoopToPakForm`Private`res]]; 
          FeynCalc`FCPrint[
           3, "FCLoopToPakForm: Leaving.", FeynCalc`FCDoControl -> 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose]; 
          FeynCalc`FCPrint[
           3, "FCLoopToPakForm: Leaving with: ", 
            FeynCalc`FCLoopToPakForm`Private`res, FeynCalc`FCDoControl -> 
            FeynCalc`FCLoopToPakForm`Private`fctpfVerbose]; 
          FeynCalc`FCLoopToPakForm`Private`res]}], "SubValues" -> None, 
     "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
     "Options" -> {
      CharacteristicPolynomial -> 
       Function[{
         FeynCalc`FCLoopToPakForm`Private`U, 
          FeynCalc`FCLoopToPakForm`Private`F}, 
         FeynCalc`FCLoopToPakForm`Private`U + 
         FeynCalc`FCLoopToPakForm`Private`F], Check -> True, 
       FeynCalc`Collecting -> True, FeynCalc`FeynCalcExternal -> False, 
       FeynCalc`FeynCalcInternal -> False, FeynCalc`FCLoopPakOrder -> True, 
       FeynCalc`FCVerbose -> False, FeynCalc`Factoring -> Factor, 
       FeynCalc`FinalSubstitutions -> {}, Function -> 
       Function[{
         FeynCalc`FCLoopToPakForm`Private`U, 
          FeynCalc`FCLoopToPakForm`Private`F, 
          FeynCalc`FCLoopToPakForm`Private`charPoly, 
          FeynCalc`FCLoopToPakForm`Private`pows, 
          FeynCalc`FCLoopToPakForm`Private`head, 
          FeynCalc`FCLoopToPakForm`Private`int, 
          FeynCalc`FCLoopToPakForm`Private`sigma}, {
         FeynCalc`FCLoopToPakForm`Private`int, 
          FeynCalc`FCLoopToPakForm`Private`head[
           ExpandAll[FeynCalc`FCLoopToPakForm`Private`charPoly], 
           Transpose[FeynCalc`FCLoopToPakForm`Private`pows]]}], Head -> 
       FeynCalc`FCGV["PakFormHead"], Indexed -> True, FeynCalc`LightPak -> 
       False, Names -> FeynCalc`FCGV["x"], Power -> 
       FeynCalc`FCGV["PowerMark"]}, "Attributes" -> {}, "FullName" -> 
     "FeynCalc`FCLoopToPakForm"], False]], TraditionalForm]], "Output",
 CellLabel->"Out[18]=",ExpressionUUID->"c2eab533-7366-40fd-9ef8-b6f17f1fbd2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FCLoopToPakForm", "[", 
   RowBox[{
    RowBox[{"FAD", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p1", ",", "m1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p2", ",", "m2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1", "-", "p2"}], ",", "m3"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}], ",", 
    RowBox[{"Names", "\[Rule]", "x"}]}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"a27cfc74-a97a-401f-9968-6b2c1a02affd"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"FCGV", "(", "\<\"PakFormHead\"\>", ")"}], 
   "\[InvisibleApplication]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"x", "(", "3", ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["m1", "2"], " ", 
       RowBox[{"x", "(", "1", ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"x", "(", "3", ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"x", "(", "1", ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"], " ", 
       RowBox[{"x", "(", "3", ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"x", "(", "1", ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"x", "(", "3", ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["m3", "2"], " ", 
       RowBox[{"x", "(", "1", ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "3", ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["m3", "2"], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "3", ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["m3", "2"], " ", 
       RowBox[{"x", "(", "1", ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"x", "(", "3", ")"}]}], "+", 
      RowBox[{
       RowBox[{"x", "(", "1", ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", 
      RowBox[{
       RowBox[{"x", "(", "1", ")"}], " ", 
       RowBox[{"x", "(", "3", ")"}]}], "+", 
      RowBox[{
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"x", "(", "3", ")"}]}]}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{"x", "(", "3", ")"}], 
         RowBox[{"x", "(", "2", ")"}]},
        {
         FormBox[
          FractionBox["1", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m1", "2"]}],
            SequenceForm[
             FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p1, D], 
              FeynCalc`Momentum[$CellContext`p1, D]], "-", $CellContext`m1^2],
            
            Editable->False]],
          TraditionalForm], 
         FormBox[
          FractionBox["1", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m2", "2"]}],
            SequenceForm[
             FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p2, D], 
              FeynCalc`Momentum[$CellContext`p2, D]], "-", $CellContext`m2^2],
            
            Editable->False]],
          TraditionalForm], 
         FormBox[
          FractionBox["1", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p1",
                   TraditionalForm], "-", 
                  FormBox["p2",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
             "\[InvisibleSpace]", 
             SuperscriptBox["m3", "2"]}],
            SequenceForm[
             FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p1 - $CellContext`p2, D], 
              FeynCalc`Momentum[$CellContext`p1 - $CellContext`p2, D]], 
             "-", $CellContext`m3^2],
            Editable->False]],
          TraditionalForm]},
        {"1", "1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[12]=",ExpressionUUID->"16ae5b58-8c0a-4819-86cb-ac526cc254f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"poly", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"m1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
      RowBox[{"x", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m3", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"m1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m1", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m2", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m3", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m3", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "^", "2"}], "*", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m2", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"m2", "^", "2"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"m1", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "-", 
     RowBox[{
      RowBox[{"SPD", "[", 
       RowBox[{"q", ",", "q"}], "]"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m3", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "^", "2"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m1", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "-", 
     RowBox[{
      RowBox[{"SPD", "[", 
       RowBox[{"q", ",", "q"}], "]"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m2", "^", "2"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m3", "^", "2"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "-", 
     RowBox[{
      RowBox[{"SPD", "[", 
       RowBox[{"q", ",", "q"}], "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m2", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "^", "2"}], "*", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "^", "2"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m1", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m3", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "-", 
     RowBox[{
      RowBox[{"SPD", "[", 
       RowBox[{"q", ",", "q"}], "]"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m3", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "^", "2"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m2", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "-", 
     RowBox[{
      RowBox[{"SPD", "[", 
       RowBox[{"q", ",", "q"}], "]"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m2", "^", "2"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "-", 
     RowBox[{
      RowBox[{"SPD", "[", 
       RowBox[{"q", ",", "q"}], "]"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m1", "^", "2"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "-", 
     RowBox[{
      RowBox[{"SPD", "[", 
       RowBox[{"q", ",", "q"}], "]"}], "*", 
      RowBox[{"x", "[", "1", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m3", "^", "2"}], "*", 
      RowBox[{"x", "[", "2", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"m2", "^", "2"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}], "-", 
     RowBox[{
      RowBox[{"SPD", "[", 
       RowBox[{"q", ",", "q"}], "]"}], "*", 
      RowBox[{"x", "[", "3", "]"}], "*", 
      RowBox[{"x", "[", "4", "]"}], "*", 
      RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}]}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"d8c0c465-ec9f-4437-b880-e021d2fdfdc0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "4", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "5", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "(", "4", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "1", ")"}], "2"], " ", 
      RowBox[{"x", "(", "2", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "1", ")"}], "2"], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "1", ")"}], "2"], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m1", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "3", ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "3", ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "3", ")"}], "2"], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "2"], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "2"], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], " ", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "2"], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["m3", "2"], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "-", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"],
       TraditionalForm], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "-", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"],
       TraditionalForm], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "-", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"],
       TraditionalForm], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}]}], "-", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"],
       TraditionalForm], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "-", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"],
       TraditionalForm], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "-", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"],
       TraditionalForm], " ", 
      RowBox[{"x", "(", "2", ")"}], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "-", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"],
       TraditionalForm], " ", 
      RowBox[{"x", "(", "1", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}], "-", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"],
       TraditionalForm], " ", 
      RowBox[{"x", "(", "3", ")"}], " ", 
      RowBox[{"x", "(", "4", ")"}], " ", 
      RowBox[{"x", "(", "5", ")"}]}]}], ")"}]}], TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"70187024-54dd-4c54-a9e9-8f3585034594"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCLoopPakOrder", "[", 
  RowBox[{"poly", ",", "x", ",", 
   RowBox[{"Rename", "->", "True"}]}], "]"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"611439f3-98f8-474d-918d-d677edb4cf07"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
   RowBox[{
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
   RowBox[{
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
   RowBox[{
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "3"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "3"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "3"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "3"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "3"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m1", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "-", 
   RowBox[{"6", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "3"]}], "+", 
   RowBox[{
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "3"], " ", 
    RowBox[{"x", "(", "4", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "3"], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "-", 
   RowBox[{
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "4", ")"}], "2"], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "3"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "3"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["m2", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m3", "2"], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    RowBox[{"x", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "3", ")"}], "2"], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}]}], "-", 
   RowBox[{"2", " ", 
    FormBox[
     SuperscriptBox[
      FormBox[
       FormBox["q",
        TraditionalForm],
       TraditionalForm], "2"],
     TraditionalForm], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"x", "(", "3", ")"}], " ", 
    RowBox[{"x", "(", "4", ")"}], " ", 
    RowBox[{"x", "(", "5", ")"}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[17]=",ExpressionUUID->"52fa5d24-5ce5-436c-8103-41a07272169d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sigma", "=", 
  RowBox[{"FCLoopPakOrder", "[", 
   RowBox[{"poly", ",", "x"}], "]"}]}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"b23f3bb9-cf3a-40db-b115-8e312d16cc83"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "3", "2", "5", "4"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[18]=",ExpressionUUID->"c929e3d7-6232-4a19-8961-fac6920f2498"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"topo", "=", 
  RowBox[{"FCTopology", "[", 
   RowBox[{"T13", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SFAD", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"I", " ", "p3"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "1"}], "}"}], "]"}], ",", 
      RowBox[{"SFAD", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"I", " ", "p1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "1"}], "}"}], "]"}], ",", 
      RowBox[{"SFAD", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"p1", ".", "q"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "1"}], "}"}], "]"}], ",", 
      RowBox[{"SFAD", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"I", " ", "p3"}], "+", 
            RowBox[{"I", " ", "q"}]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"mb", "^", "2"}]}], ",", "1"}], "}"}], ",", "1"}], "}"}], 
       "]"}], ",", 
      RowBox[{"SFAD", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"p1", ".", "p3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "1"}], "}"}], "]"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p3"}], "}"}], ",", 
    RowBox[{"{", "q", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"882332da-ea9f-4d29-8a5e-86a13a9ded56"],

Cell[BoxData[
 FormBox[
  RowBox[{"FCTopology", "(", 
   RowBox[{"T13", ",", 
    RowBox[{"{", 
     RowBox[{
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{"-", 
            SuperscriptBox[
             FormBox[
              FormBox["p3", TraditionalForm], TraditionalForm], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ",", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{"-", 
            SuperscriptBox[
             FormBox[
              FormBox["p1", TraditionalForm], TraditionalForm], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ",", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", "\"-\"", 
          RowBox[{"2", " ", 
            RowBox[{"(", 
              RowBox[{
                FormBox[
                 FormBox["p1", TraditionalForm], TraditionalForm], 
                FormBox["\"\[CenterDot]\"", TraditionalForm], 
                FormBox[
                 FormBox["q", TraditionalForm], TraditionalForm]}], ")"}]}], 
          "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ",", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    FormBox["p3", TraditionalForm]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    FormBox["q", TraditionalForm]}]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          SuperscriptBox["mb", "2"], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ",", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            FormBox[
             FormBox["p1", TraditionalForm], TraditionalForm], 
            FormBox["\"\[CenterDot]\"", TraditionalForm], 
            FormBox[
             FormBox["p3", TraditionalForm], TraditionalForm]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p3"}], "}"}], ",", 
    RowBox[{"{", "q", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[19]=",ExpressionUUID->"58c20d9c-cc75-4a05-809a-3945cbc994e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCLoopScalelessQ", "[", "topo", "]"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"d41455c0-1c42-474a-8b8a-a8042aa1ca8a"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellLabel->"Out[20]=",ExpressionUUID->"6fd0899d-f73f-4d98-861b-2a72bbcfa204"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Topology mappings", "Section",ExpressionUUID->"1e39cc0e-cb89-4fd1-bab5-c7a04b6cf46e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"source", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"FCTopology", "[", 
     RowBox[{"topo1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FAD", "[", "p1", "]"}], ",", 
        RowBox[{"FAD", "[", "p2", "]"}], ",", 
        RowBox[{"FAD", "[", "p3", "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p1", "+", "p3"}], "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p2", "+", "p3"}], "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p2", "-", "Q"}], "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p1", "+", "p3", "-", "Q"}], "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p2", "+", "p3", "-", "Q"}], "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p1", "+", "p2", "+", "p3", "-", "Q"}], "]"}]}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
      RowBox[{"{", "Q", "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], ",", 
    RowBox[{"FCTopology", "[", 
     RowBox[{"topo2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FAD", "[", "p1", "]"}], ",", 
        RowBox[{"FAD", "[", "p2", "]"}], ",", 
        RowBox[{"FAD", "[", "p3", "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p1", "+", "p3"}], "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p2", "+", "p3"}], "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p1", "-", "Q"}], "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p2", "-", "Q"}], "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p1", "+", "p3", "-", "Q"}], "]"}], ",", 
        RowBox[{"FAD", "[", 
         RowBox[{"p1", "+", "p2", "+", "p3", "-", "Q"}], "]"}]}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
      RowBox[{"{", "Q", "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], "}"}]}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"36028e69-6a0c-41fb-84c4-c51ebf01678c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"FCTopology", "(", 
     RowBox[{"topo1", ",", 
      RowBox[{"{", 
       RowBox[{
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p1, D], 
             FeynCalc`Momentum[$CellContext`p1, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p2, D], 
             FeynCalc`Momentum[$CellContext`p2, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            FormBox[
             FormBox["p3",
              TraditionalForm],
             TraditionalForm], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p3, D], 
             FeynCalc`Momentum[$CellContext`p3, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p1",
                 TraditionalForm], "+", 
                FormBox["p3",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p3, D], 
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p3, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p2",
                 TraditionalForm], "+", 
                FormBox["p3",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p2 + $CellContext`p3, D], 
             FeynCalc`Momentum[$CellContext`p2 + $CellContext`p3, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p2",
                 TraditionalForm], "-", 
                FormBox["Q",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p2 - $CellContext`Q, D], 
             FeynCalc`Momentum[$CellContext`p2 - $CellContext`Q, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p1",
                 TraditionalForm], "+", 
                FormBox["p3",
                 TraditionalForm], "-", 
                FormBox["Q",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p3 - \
$CellContext`Q, D], 
             
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p3 - \
$CellContext`Q, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p2",
                 TraditionalForm], "+", 
                FormBox["p3",
                 TraditionalForm], "-", 
                FormBox["Q",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             
             FeynCalc`Momentum[$CellContext`p2 + $CellContext`p3 - \
$CellContext`Q, D], 
             
             FeynCalc`Momentum[$CellContext`p2 + $CellContext`p3 - \
$CellContext`Q, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p1",
                 TraditionalForm], "+", 
                FormBox["p2",
                 TraditionalForm], "+", 
                FormBox["p3",
                 TraditionalForm], "-", 
                FormBox["Q",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p2 + \
$CellContext`p3 - $CellContext`Q, D], 
             
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p2 + \
$CellContext`p3 - $CellContext`Q, D]]],
           Editable->False]],
         TraditionalForm]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
      RowBox[{"{", "Q", "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "}"}]}], ")"}], ",", 
    RowBox[{"FCTopology", "(", 
     RowBox[{"topo2", ",", 
      RowBox[{"{", 
       RowBox[{
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            FormBox[
             FormBox["p1",
              TraditionalForm],
             TraditionalForm], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p1, D], 
             FeynCalc`Momentum[$CellContext`p1, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            FormBox[
             FormBox["p2",
              TraditionalForm],
             TraditionalForm], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p2, D], 
             FeynCalc`Momentum[$CellContext`p2, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            FormBox[
             FormBox["p3",
              TraditionalForm],
             TraditionalForm], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p3, D], 
             FeynCalc`Momentum[$CellContext`p3, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p1",
                 TraditionalForm], "+", 
                FormBox["p3",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p3, D], 
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p3, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p2",
                 TraditionalForm], "+", 
                FormBox["p3",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p2 + $CellContext`p3, D], 
             FeynCalc`Momentum[$CellContext`p2 + $CellContext`p3, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p1",
                 TraditionalForm], "-", 
                FormBox["Q",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p1 - $CellContext`Q, D], 
             FeynCalc`Momentum[$CellContext`p1 - $CellContext`Q, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p2",
                 TraditionalForm], "-", 
                FormBox["Q",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`p2 - $CellContext`Q, D], 
             FeynCalc`Momentum[$CellContext`p2 - $CellContext`Q, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p1",
                 TraditionalForm], "+", 
                FormBox["p3",
                 TraditionalForm], "-", 
                FormBox["Q",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p3 - \
$CellContext`Q, D], 
             
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p3 - \
$CellContext`Q, D]]],
           Editable->False]],
         TraditionalForm], ",", 
        FormBox[
         FractionBox["1", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["p1",
                 TraditionalForm], "+", 
                FormBox["p2",
                 TraditionalForm], "+", 
                FormBox["p3",
                 TraditionalForm], "-", 
                FormBox["Q",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
             
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p2 + \
$CellContext`p3 - $CellContext`Q, D], 
             
             FeynCalc`Momentum[$CellContext`p1 + $CellContext`p2 + \
$CellContext`p3 - $CellContext`Q, D]]],
           Editable->False]],
         TraditionalForm]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
      RowBox[{"{", "Q", "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "}"}]}], ")"}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[21]=",ExpressionUUID->"d8fd15da-47c7-403e-be02-9616c960e99a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"target", "=", 
  RowBox[{"{", 
   RowBox[{"FCTopology", "[", 
    RowBox[{"prop3L", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FAD", "[", "p1", "]"}], ",", 
       RowBox[{"FAD", "[", "p2", "]"}], ",", 
       RowBox[{"FAD", "[", "p3", "]"}], ",", 
       RowBox[{"FAD", "[", 
        RowBox[{"p2", "+", "p3"}], "]"}], ",", 
       RowBox[{"FAD", "[", 
        RowBox[{"p1", "-", "Q"}], "]"}], ",", 
       RowBox[{"FAD", "[", 
        RowBox[{"p2", "-", "Q"}], "]"}], ",", 
       RowBox[{"FAD", "[", 
        RowBox[{"p1", "+", "p3", "-", "Q"}], "]"}], ",", 
       RowBox[{"FAD", "[", 
        RowBox[{"p2", "+", "p3", "-", "Q"}], "]"}], ",", 
       RowBox[{"FAD", "[", 
        RowBox[{"p1", "+", "p2", "+", "p3", "-", "Q"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
     RowBox[{"{", "Q", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], "}"}]}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"c5297903-448e-4b6b-9f6b-817fa5cfd375"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"FCTopology", "(", 
    RowBox[{"prop3L", ",", 
     RowBox[{"{", 
      RowBox[{
       FormBox[
        FractionBox["1", 
         InterpretationBox[
          SuperscriptBox[
           FormBox[
            FormBox["p1",
             TraditionalForm],
            TraditionalForm], "2"],
          SequenceForm[
           FeynCalc`Pair[
            FeynCalc`Momentum[$CellContext`p1, D], 
            FeynCalc`Momentum[$CellContext`p1, D]]],
          Editable->False]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         InterpretationBox[
          SuperscriptBox[
           FormBox[
            FormBox["p2",
             TraditionalForm],
            TraditionalForm], "2"],
          SequenceForm[
           FeynCalc`Pair[
            FeynCalc`Momentum[$CellContext`p2, D], 
            FeynCalc`Momentum[$CellContext`p2, D]]],
          Editable->False]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         InterpretationBox[
          SuperscriptBox[
           FormBox[
            FormBox["p3",
             TraditionalForm],
            TraditionalForm], "2"],
          SequenceForm[
           FeynCalc`Pair[
            FeynCalc`Momentum[$CellContext`p3, D], 
            FeynCalc`Momentum[$CellContext`p3, D]]],
          Editable->False]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p2",
                TraditionalForm], "+", 
               FormBox["p3",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"],
          SequenceForm[
           FeynCalc`Pair[
            FeynCalc`Momentum[$CellContext`p2 + $CellContext`p3, D], 
            FeynCalc`Momentum[$CellContext`p2 + $CellContext`p3, D]]],
          Editable->False]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p1",
                TraditionalForm], "-", 
               FormBox["Q",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"],
          SequenceForm[
           FeynCalc`Pair[
            FeynCalc`Momentum[$CellContext`p1 - $CellContext`Q, D], 
            FeynCalc`Momentum[$CellContext`p1 - $CellContext`Q, D]]],
          Editable->False]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p2",
                TraditionalForm], "-", 
               FormBox["Q",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"],
          SequenceForm[
           FeynCalc`Pair[
            FeynCalc`Momentum[$CellContext`p2 - $CellContext`Q, D], 
            FeynCalc`Momentum[$CellContext`p2 - $CellContext`Q, D]]],
          Editable->False]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p1",
                TraditionalForm], "+", 
               FormBox["p3",
                TraditionalForm], "-", 
               FormBox["Q",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"],
          SequenceForm[
           FeynCalc`Pair[
            
            FeynCalc`Momentum[$CellContext`p1 + $CellContext`p3 - \
$CellContext`Q, D], 
            
            FeynCalc`Momentum[$CellContext`p1 + $CellContext`p3 - \
$CellContext`Q, D]]],
          Editable->False]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p2",
                TraditionalForm], "+", 
               FormBox["p3",
                TraditionalForm], "-", 
               FormBox["Q",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"],
          SequenceForm[
           FeynCalc`Pair[
            
            FeynCalc`Momentum[$CellContext`p2 + $CellContext`p3 - \
$CellContext`Q, D], 
            
            FeynCalc`Momentum[$CellContext`p2 + $CellContext`p3 - \
$CellContext`Q, D]]],
          Editable->False]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["p1",
                TraditionalForm], "+", 
               FormBox["p2",
                TraditionalForm], "+", 
               FormBox["p3",
                TraditionalForm], "-", 
               FormBox["Q",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"],
          SequenceForm[
           FeynCalc`Pair[
            
            FeynCalc`Momentum[$CellContext`p1 + $CellContext`p2 + \
$CellContext`p3 - $CellContext`Q, D], 
            
            FeynCalc`Momentum[$CellContext`p1 + $CellContext`p2 + \
$CellContext`p3 - $CellContext`Q, D]]],
          Editable->False]],
        TraditionalForm]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
     RowBox[{"{", "Q", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], ")"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[22]=",ExpressionUUID->"fffe3942-cf00-4acd-b542-adbf7f60b27e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCLoopFindTopologyMappings", "[", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{"source", ",", " ", "target"}], "]"}], ",", 
   RowBox[{"PreferredTopologies", "\[Rule]", 
    RowBox[{"{", "prop3L", "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"3211d662-5bdd-4945-be98-5b31ec757134"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"FCTopology", "(", 
       RowBox[{"topo1", ",", 
        RowBox[{"{", 
         RowBox[{
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"],
             SequenceForm[
              FeynCalc`Pair[
               FeynCalc`Momentum[$CellContext`p1, D], 
               FeynCalc`Momentum[$CellContext`p1, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"],
             SequenceForm[
              FeynCalc`Pair[
               FeynCalc`Momentum[$CellContext`p2, D], 
               FeynCalc`Momentum[$CellContext`p2, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              FormBox[
               FormBox["p3",
                TraditionalForm],
               TraditionalForm], "2"],
             SequenceForm[
              FeynCalc`Pair[
               FeynCalc`Momentum[$CellContext`p3, D], 
               FeynCalc`Momentum[$CellContext`p3, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p1",
                   TraditionalForm], "+", 
                  FormBox["p3",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p3, D], 
               FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p3, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p2",
                   TraditionalForm], "+", 
                  FormBox["p3",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p2, D] + 
               FeynCalc`Momentum[$CellContext`p3, D], 
               FeynCalc`Momentum[$CellContext`p2, D] + 
               FeynCalc`Momentum[$CellContext`p3, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p2",
                   TraditionalForm], "-", 
                  FormBox["Q",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p2, D] - 
               FeynCalc`Momentum[$CellContext`Q, D], 
               FeynCalc`Momentum[$CellContext`p2, D] - 
               FeynCalc`Momentum[$CellContext`Q, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p1",
                   TraditionalForm], "+", 
                  FormBox["p3",
                   TraditionalForm], "-", 
                  FormBox["Q",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p3, D] - 
               FeynCalc`Momentum[$CellContext`Q, D], 
               FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p3, D] - 
               FeynCalc`Momentum[$CellContext`Q, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p2",
                   TraditionalForm], "+", 
                  FormBox["p3",
                   TraditionalForm], "-", 
                  FormBox["Q",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p2, D] + 
               FeynCalc`Momentum[$CellContext`p3, D] - 
               FeynCalc`Momentum[$CellContext`Q, D], 
               FeynCalc`Momentum[$CellContext`p2, D] + 
               FeynCalc`Momentum[$CellContext`p3, D] - 
               FeynCalc`Momentum[$CellContext`Q, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p1",
                   TraditionalForm], "+", 
                  FormBox["p2",
                   TraditionalForm], "+", 
                  FormBox["p3",
                   TraditionalForm], "-", 
                  FormBox["Q",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p2, D] + 
               FeynCalc`Momentum[$CellContext`p3, D] - 
               FeynCalc`Momentum[$CellContext`Q, D], 
               FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p2, D] + 
               FeynCalc`Momentum[$CellContext`p3, D] - 
               FeynCalc`Momentum[$CellContext`Q, D]]],
             Editable->False]],
           TraditionalForm]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
        RowBox[{"{", "Q", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], ")"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "p1"}], "-", "p3", "+", "Q"}]}], ",", 
        RowBox[{"p2", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "p2"}], "-", "p3", "+", "Q"}]}], ",", 
        RowBox[{"p3", "\[Rule]", "p3"}]}], "}"}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "topo1"], "(", 
        RowBox[{
         FormBox["n7_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n8_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n3_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n5_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n6_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n4_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n1_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n2_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n9_",
          TraditionalForm]}], ")"}], "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox["G", "prop3L"], "(", 
        RowBox[{
         FormBox["n1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n2",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n3",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n4",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n5",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n6",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n7",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n8",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n9",
          TraditionalForm]}], ")"}]}]},
     {
      RowBox[{"FCTopology", "(", 
       RowBox[{"topo2", ",", 
        RowBox[{"{", 
         RowBox[{
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              FormBox[
               FormBox["p1",
                TraditionalForm],
               TraditionalForm], "2"],
             SequenceForm[
              FeynCalc`Pair[
               FeynCalc`Momentum[$CellContext`p1, D], 
               FeynCalc`Momentum[$CellContext`p1, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              FormBox[
               FormBox["p2",
                TraditionalForm],
               TraditionalForm], "2"],
             SequenceForm[
              FeynCalc`Pair[
               FeynCalc`Momentum[$CellContext`p2, D], 
               FeynCalc`Momentum[$CellContext`p2, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              FormBox[
               FormBox["p3",
                TraditionalForm],
               TraditionalForm], "2"],
             SequenceForm[
              FeynCalc`Pair[
               FeynCalc`Momentum[$CellContext`p3, D], 
               FeynCalc`Momentum[$CellContext`p3, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p1",
                   TraditionalForm], "+", 
                  FormBox["p3",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p3, D], 
               FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p3, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p2",
                   TraditionalForm], "+", 
                  FormBox["p3",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p2, D] + 
               FeynCalc`Momentum[$CellContext`p3, D], 
               FeynCalc`Momentum[$CellContext`p2, D] + 
               FeynCalc`Momentum[$CellContext`p3, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p1",
                   TraditionalForm], "-", 
                  FormBox["Q",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p1, D] - 
               FeynCalc`Momentum[$CellContext`Q, D], 
               FeynCalc`Momentum[$CellContext`p1, D] - 
               FeynCalc`Momentum[$CellContext`Q, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p2",
                   TraditionalForm], "-", 
                  FormBox["Q",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p2, D] - 
               FeynCalc`Momentum[$CellContext`Q, D], 
               FeynCalc`Momentum[$CellContext`p2, D] - 
               FeynCalc`Momentum[$CellContext`Q, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p1",
                   TraditionalForm], "+", 
                  FormBox["p3",
                   TraditionalForm], "-", 
                  FormBox["Q",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p3, D] - 
               FeynCalc`Momentum[$CellContext`Q, D], 
               FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p3, D] - 
               FeynCalc`Momentum[$CellContext`Q, D]]],
             Editable->False]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            InterpretationBox[
             SuperscriptBox[
              RowBox[{
               FormBox["\<\"(\"\>",
                TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                  FormBox["p1",
                   TraditionalForm], "+", 
                  FormBox["p2",
                   TraditionalForm], "+", 
                  FormBox["p3",
                   TraditionalForm], "-", 
                  FormBox["Q",
                   TraditionalForm]}],
                 TraditionalForm],
                TraditionalForm], 
               FormBox["\<\")\"\>",
                TraditionalForm]}], "2"],
             SequenceForm[
              FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p2, D] + 
               FeynCalc`Momentum[$CellContext`p3, D] - 
               FeynCalc`Momentum[$CellContext`Q, D], 
               FeynCalc`Momentum[$CellContext`p1, D] + 
               FeynCalc`Momentum[$CellContext`p2, D] + 
               FeynCalc`Momentum[$CellContext`p3, D] - 
               FeynCalc`Momentum[$CellContext`Q, D]]],
             Editable->False]],
           TraditionalForm]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
        RowBox[{"{", "Q", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], ")"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1", "\[Rule]", 
         RowBox[{"Q", "-", "p2"}]}], ",", 
        RowBox[{"p2", "\[Rule]", 
         RowBox[{"Q", "-", "p1"}]}], ",", 
        RowBox[{"p3", "\[Rule]", 
         RowBox[{"-", "p3"}]}]}], "}"}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "topo2"], "(", 
        RowBox[{
         FormBox["n6_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n5_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n3_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n8_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n7_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n2_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n1_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n4_",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n9_",
          TraditionalForm]}], ")"}], "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox["G", "prop3L"], "(", 
        RowBox[{
         FormBox["n1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n2",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n3",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n4",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n5",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n6",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n7",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n8",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["n9",
          TraditionalForm]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[23]=",ExpressionUUID->"e55bde89-d5ac-4812-952c-86440b79ebdd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals", "Section",ExpressionUUID->"a4523d89-f11c-4549-b995-838720fc9be9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"topos", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FCTopology", "[", 
      RowBox[{"prop2Lv1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FAD", "[", "p1", "]"}], ",", 
         RowBox[{"FAD", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"p1", "+", "q1"}], ",", "m"}], "}"}], "]"}], ",", 
         RowBox[{"FAD", "[", "p2", "]"}], ",", 
         RowBox[{"FAD", "[", 
          RowBox[{"p2", "+", "q1"}], "]"}], ",", 
         RowBox[{"FAD", "[", 
          RowBox[{"p1", "-", "p2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "p2"}], "}"}], ",", 
       RowBox[{"{", "q1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], ",", 
     RowBox[{"FCTopology", "[", 
      RowBox[{"prop2Lv2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FAD", "[", "p1", "]"}], ",", 
         RowBox[{"FAD", "[", 
          RowBox[{"{", 
           RowBox[{"p2", ",", "m"}], "}"}], "]"}], ",", 
         RowBox[{"FAD", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"p2", "+", "q1"}], ",", "m"}], "}"}], "]"}], ",", 
         RowBox[{"FAD", "[", 
          RowBox[{"p1", "+", "q1"}], "]"}], ",", 
         RowBox[{"FAD", "[", 
          RowBox[{
           RowBox[{"-", "p1"}], "+", "p2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "p2"}], "}"}], ",", 
       RowBox[{"{", "q1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"e15a09f0-8cad-44d7-85cf-c40cf8aa8bb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"glis", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"GLI", "[", 
     RowBox[{"prop2Lv1", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], 
    ",", 
    RowBox[{"GLI", "[", 
     RowBox[{"prop2Lv2", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], 
    ",", 
    RowBox[{"GLI", "[", 
     RowBox[{"prop2Lv2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], 
    ",", 
    RowBox[{"GLI", "[", 
     RowBox[{"prop2Lv2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}]}], "]"}], 
    ",", 
    RowBox[{"GLI", "[", 
     RowBox[{"prop2Lv2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}]}], 
     "]"}]}], "}"}]}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"ceceeaa9-5127-4519-8a29-dac986b00154"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["G", "prop2Lv1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "prop2Lv2"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "prop2Lv2"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "prop2Lv2"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "prop2Lv2"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[25]=",ExpressionUUID->"76bcd313-ad87-48e6-97c0-2b98756c76b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCLoopFindIntegralMappings", "[", 
  RowBox[{"glis", ",", "topos"}], "]"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"ed6a7326-23e8-468b-b101-6897fcf792a2"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "prop2Lv2"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "prop2Lv1"], "(", 
        RowBox[{
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "prop2Lv2"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "prop2Lv1"], "(", 
        RowBox[{
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "prop2Lv2"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "prop2Lv2"], "(", 
        RowBox[{
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "prop2Lv1"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "prop2Lv2"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[26]=",ExpressionUUID->"3c0d48b7-dec5-4993-afb0-73286a10ca9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCLoopIntegralToGraph", "[", 
   RowBox[{
    RowBox[{"FAD", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p1", ",", "m1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p2", ",", "m2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q1", "+", "p1"}], ",", "m3"}], "}"}], ",", 
      RowBox[{"Q2", "-", "p1"}], ",", 
      RowBox[{"Q1", "+", "p1", "+", "p2"}], ",", 
      RowBox[{"Q2", "-", "p1", "-", "p2"}], ",", 
      RowBox[{"Q2", "+", "Q3", "-", "p1", "-", "p2"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FCLoopGraphPlot", "[", "%", "]"}]}], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"54efc6a0-b0d8-4b05-9803-c6126aa561ae"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{-4, 4, -3, 1, -2, 2, -1, 3, 6, 5}, {
       Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {4, 2}, {4, 9}, {6, 8}, {6, 
        9}, {8, 10}, {2, 10}, {10, 9}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
       EdgeStyle -> {UndirectedEdge[5, 6, 1] -> {{
             Thickness[Large], 
             GrayLevel[0]}}, UndirectedEdge[-3, 1, 1] -> {{
             Thickness[Large], 
             GrayLevel[0]}}, UndirectedEdge[2, 3, 1] -> {{
             Thickness[Large], 
             GrayLevel[0]}}, UndirectedEdge[1, 6, 1] -> {{
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}}, UndirectedEdge[-2, 2, 1] -> {{
             Thickness[Large], 
             GrayLevel[0]}}, UndirectedEdge[2, 6, 1] -> {{
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}}, UndirectedEdge[-1, 3, 1] -> {{
             Thickness[Large], 
             GrayLevel[0]}}, UndirectedEdge[4, 5, 1] -> {{
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}}, UndirectedEdge[3, 5, 1] -> {{
             Thickness[Large], 
             GrayLevel[0]}}, UndirectedEdge[-4, 4, 1] -> {{
             Thickness[Large], 
             GrayLevel[0]}}, UndirectedEdge[1, 4, 1] -> {{
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}}}}]]}, 
     TagBox[
      GraphicsGroupBox[
       GraphicsComplexBox[{{0., 0.0004993576313123693}, {0.7444473992697609, 
        0.6160642690826346}, {0.0020014654252855646`, 2.1981084153869808`}, {
        0.7440669501518542, 1.580178921847539}, {3.6568953294160194`, 
        2.1977840388964767`}, {2.9126746719565344`, 1.5801205835269418`}, {
        3.6567587936782275`, 0.}, {2.913694801194122, 0.6162924448749767}, {
        1.8280398952309127`, 1.5119161431563204`}, {1.8288936349922225`, 
        0.6837403639164459}}, {
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {GrayLevel[0], Thickness[Large], 
           {Arrowheads[0.], ArrowBox[{1, 2}, 0.034772019301720886`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], ArrowBox[{2, 4}, 0.034772019301720886`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], ArrowBox[{2, 10}, 0.034772019301720886`]}}, 
          {GrayLevel[0], Thickness[Large], 
           {Arrowheads[0.], ArrowBox[{3, 4}, 0.034772019301720886`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], ArrowBox[{4, 9}, 0.034772019301720886`]}}, 
          {GrayLevel[0], Thickness[Large], 
           {Arrowheads[0.], ArrowBox[{5, 6}, 0.034772019301720886`]}}, 
          {GrayLevel[0], Thickness[Large], 
           {Arrowheads[0.], ArrowBox[{6, 8}, 0.034772019301720886`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], ArrowBox[{6, 9}, 0.034772019301720886`]}}, 
          {GrayLevel[0], Thickness[Large], 
           {Arrowheads[0.], ArrowBox[{7, 8}, 0.034772019301720886`]}}, 
          {GrayLevel[0], Thickness[Large], 
           {Arrowheads[0.], ArrowBox[{8, 10}, 0.034772019301720886`]}}, 
          {GrayLevel[0], Thickness[Large], 
           {Arrowheads[0.], ArrowBox[{9, 10}, 0.034772019301720886`]}}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          DiskBox[1, 0.034772019301720886], DiskBox[2, 0.034772019301720886], 
          DiskBox[3, 0.034772019301720886], DiskBox[4, 0.034772019301720886], 
          DiskBox[5, 0.034772019301720886], DiskBox[6, 0.034772019301720886], 
          DiskBox[7, 0.034772019301720886], DiskBox[8, 0.034772019301720886], 
          DiskBox[9, 0.034772019301720886], 
          DiskBox[10, 0.034772019301720886]}}]],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None], TraditionalForm]], "Output",
 CellLabel->"Out[28]=",ExpressionUUID->"5474784e-2057-4466-a7b6-c49c9f2b21b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCLoopIntegralToGraph", "[", 
   RowBox[{
    RowBox[{"FAD", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p1", ",", "m1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p2", ",", "m2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q1", "+", "p1"}], ",", "m3"}], "}"}], ",", 
      RowBox[{"Q2", "-", "p1"}], ",", 
      RowBox[{"Q1", "+", "p1", "+", "p2"}], ",", 
      RowBox[{"Q2", "-", "p1", "-", "p2"}], ",", 
      RowBox[{"Q2", "+", "Q3", "-", "p1", "-", "p2"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{"FCLoopGraphPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"GraphPlot", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MultiedgeStyle", "\[Rule]", "0.35"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}]}], "}"}]}], ",", 
   RowBox[{"Style", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<InternalLine\>\"", ",", "_", ",", "_", ",", 
         RowBox[{"mm_", "/;", 
          RowBox[{"!", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"mm", ",", "m1"}], "]"}]}]}]}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<InternalLine\>\"", ",", "_", ",", "_", ",", 
         RowBox[{"mm_", "/;", 
          RowBox[{"!", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"mm", ",", "m2"}], "]"}]}]}]}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thick"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<InternalLine\>\"", ",", "_", ",", "_", ",", 
         RowBox[{"mm_", "/;", 
          RowBox[{"!", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"mm", ",", "m3"}], "]"}]}]}]}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Green", ",", "Thick"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<ExternalLine\>\"", ",", "Q1"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Brown", ",", "Thick", ",", "Dashed"}], "}"}]}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"81b6b97f-f48f-4bdd-bcfe-eb39c54a40fb"],

Cell[BoxData[
 FormBox[
  GraphicsBox[
   GraphicsComplexBox[{{0., 0.0004993576313123693}, {0.7444473992697609, 
    0.6160642690826346}, {0.0020014654252855646`, 2.1981084153869808`}, {
    0.7440669501518542, 1.580178921847539}, {3.6568953294160194`, 
    2.1977840388964767`}, {2.9126746719565344`, 1.5801205835269418`}, {
    3.6567587936782275`, 0.}, {2.913694801194122, 0.6162924448749767}, {
    1.8280398952309127`, 1.5119161431563204`}, {1.8288936349922225`, 
    0.6837403639164459}}, {
     {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
      {GrayLevel[0], Thickness[Large], 
       {Arrowheads[0.], ArrowBox[{1, 2}, 0.034772019301720886`]}}, 
      {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
       {Arrowheads[0.], ArrowBox[{2, 4}, 0.034772019301720886`]}}, 
      {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
       {Arrowheads[0.], ArrowBox[{2, 10}, 0.034772019301720886`]}}, 
      {RGBColor[0.6, 0.4, 0.2], Thickness[Large], Dashing[{Small, Small}], 
       {Arrowheads[0.], ArrowBox[{3, 4}, 0.034772019301720886`]}}, 
      {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
       {Arrowheads[0.], ArrowBox[{4, 9}, 0.034772019301720886`]}}, 
      {GrayLevel[0], Thickness[Large], 
       {Arrowheads[0.], ArrowBox[{5, 6}, 0.034772019301720886`]}}, 
      {RGBColor[1, 0, 0], Thickness[Large], 
       {Arrowheads[0.], ArrowBox[{6, 8}, 0.034772019301720886`]}}, 
      {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
       {Arrowheads[0.], ArrowBox[{6, 9}, 0.034772019301720886`]}}, 
      {GrayLevel[0], Thickness[Large], 
       {Arrowheads[0.], ArrowBox[{7, 8}, 0.034772019301720886`]}}, 
      {RGBColor[0, 1, 0], Thickness[Large], 
       {Arrowheads[0.], ArrowBox[{8, 10}, 0.034772019301720886`]}}, 
      {RGBColor[0, 0, 1], Thickness[Large], 
       {Arrowheads[0.], ArrowBox[{9, 10}, 0.034772019301720886`]}}}, 
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
      DiskBox[1, 0.034772019301720886], DiskBox[2, 0.034772019301720886], 
      DiskBox[3, 0.034772019301720886], DiskBox[4, 0.034772019301720886], 
      DiskBox[5, 0.034772019301720886], DiskBox[6, 0.034772019301720886], 
      DiskBox[7, 0.034772019301720886], DiskBox[8, 0.034772019301720886], 
      DiskBox[9, 0.034772019301720886], DiskBox[10, 0.034772019301720886]}}],
   FormatType->TraditionalForm,
   Frame->True,
   FrameTicks->None], TraditionalForm]], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"ac1669d3-3232-4a1c-ab34-de8e59a8bbbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"int", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"FAD", "[", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "m2"}], "}"}], "]"}], ",", 
    RowBox[{"FAD", "[", 
     RowBox[{"{", 
      RowBox[{"p3", ",", "m2"}], "}"}], "]"}], ",", 
    RowBox[{"FAD", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p3", "-", "p1"}], ")"}], ",", "m2"}], "}"}], "]"}], ",", 
    RowBox[{"SFAD", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", " ", 
         RowBox[{"p1", ".", "n"}]}]}], "}"}], "}"}], "]"}], ",", 
    RowBox[{"SFAD", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", " ", 
         RowBox[{"p3", ".", "n"}]}]}], "}"}], "}"}], "]"}]}], 
   "}"}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"9b1e1561-983a-4805-bdbd-fea60580b903"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     FractionBox["1", 
      InterpretationBox[
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p1",
           TraditionalForm],
          TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
        "\[InvisibleSpace]", 
        SuperscriptBox["m2", "2"]}],
       SequenceForm[
        FeynCalc`Pair[
         FeynCalc`Momentum[$CellContext`p1, D], 
         FeynCalc`Momentum[$CellContext`p1, D]], "-", $CellContext`m2^2],
       Editable->False]],
     TraditionalForm], ",", 
    FormBox[
     FractionBox["1", 
      InterpretationBox[
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p3",
           TraditionalForm],
          TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
        "\[InvisibleSpace]", 
        SuperscriptBox["m2", "2"]}],
       SequenceForm[
        FeynCalc`Pair[
         FeynCalc`Momentum[$CellContext`p3, D], 
         FeynCalc`Momentum[$CellContext`p3, D]], "-", $CellContext`m2^2],
       Editable->False]],
     TraditionalForm], ",", 
    FormBox[
     FractionBox["1", 
      InterpretationBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{
          FormBox["\<\"(\"\>",
           TraditionalForm], 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["p3",
              TraditionalForm], "-", 
             FormBox["p1",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], 
          FormBox["\<\")\"\>",
           TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", 
        "\[InvisibleSpace]", 
        SuperscriptBox["m2", "2"]}],
       SequenceForm[
        FeynCalc`Pair[
         FeynCalc`Momentum[-$CellContext`p1 + $CellContext`p3, D], 
         FeynCalc`Momentum[-$CellContext`p1 + $CellContext`p3, D]], 
        "-", $CellContext`m2^2],
       Editable->False]],
     TraditionalForm], ",", 
    FormBox[
     FractionBox["1", 
      TemplateBox[{"\"(\"", 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{
              FormBox[
               FormBox["n", TraditionalForm], TraditionalForm], 
              FormBox["\"\[CenterDot]\"", TraditionalForm], 
              FormBox[
               FormBox["p1", TraditionalForm], TraditionalForm]}], ")"}]}], 
        "\"+\"", 
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
       "RowDefault"]],
     TraditionalForm], ",", 
    FormBox[
     FractionBox["1", 
      TemplateBox[{"\"(\"", 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{
              FormBox[
               FormBox["n", TraditionalForm], TraditionalForm], 
              FormBox["\"\[CenterDot]\"", TraditionalForm], 
              FormBox[
               FormBox["p3", TraditionalForm], TraditionalForm]}], ")"}]}], 
        "\"+\"", 
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
       "RowDefault"]],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[31]=",ExpressionUUID->"a5ed8b1b-4eb0-4e03-ad1a-c61a5410f718"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCFeynmanParametrize", "[", 
  RowBox[{"int", ",", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "p3"}], "}"}], ",", 
   RowBox[{"Names", "\[Rule]", "x"}], ",", 
   RowBox[{"FCReplaceD", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"D", "\[Rule]", 
      RowBox[{"4", "-", 
       RowBox[{"2", " ", "ep"}]}]}], "}"}]}], ",", 
   RowBox[{"FinalSubstitutions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"SPD", "[", "n", "]"}], "\[Rule]", "1"}], ",", 
      RowBox[{"m", "\[Rule]", "1"}]}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"8a09bf13-e565-44c1-a6c0-7773fa674455"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "(", "3", ")"}], " ", 
         RowBox[{"x", "(", "4", ")"}]}], "+", 
        RowBox[{
         RowBox[{"x", "(", "5", ")"}], " ", 
         RowBox[{"x", "(", "4", ")"}]}], "+", 
        RowBox[{
         RowBox[{"x", "(", "3", ")"}], " ", 
         RowBox[{"x", "(", "5", ")"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"3", " ", "ep"}], "-", "1"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"x", "(", "3", ")"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "4", ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"x", "(", "3", ")"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"x", "(", "4", ")"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "5", ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "3", ")"}], "2"], " ", 
         RowBox[{"x", "(", "4", ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "3", ")"}], "2"], " ", 
         RowBox[{"x", "(", "5", ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "4", ")"}], "2"], " ", 
         RowBox[{"x", "(", "5", ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"x", "(", "3", ")"}], " ", 
         RowBox[{"x", "(", "4", ")"}], " ", 
         RowBox[{"x", "(", "5", ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"], " ", 
         RowBox[{"x", "(", "3", ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "2"], " ", 
         RowBox[{"x", "(", "4", ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "2"], " ", 
         RowBox[{"x", "(", "5", ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"], " ", 
         RowBox[{"x", "(", "5", ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "(", "1", ")"}], " ", 
         RowBox[{"x", "(", "2", ")"}], " ", 
         RowBox[{"x", "(", "5", ")"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "ep"}]}], "-", "1"}]]}], ",", 
    RowBox[{"-", 
     TemplateBox[{
       RowBox[{
         RowBox[{"2", " ", "ep"}], "+", "1"}]},
      "Gamma"]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], ",", 
      RowBox[{"x", "(", "2", ")"}], ",", 
      RowBox[{"x", "(", "3", ")"}], ",", 
      RowBox[{"x", "(", "4", ")"}], ",", 
      RowBox[{"x", "(", "5", ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[32]=",ExpressionUUID->"238ebb3e-8f97-43b9-9aca-04d5f68063ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"props", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"SFAD", "[", 
     RowBox[{"{", 
      RowBox[{"p1", ",", 
       RowBox[{"m", "^", "2"}]}], "}"}], "]"}], ",", 
    RowBox[{"SFAD", "[", 
     RowBox[{"{", 
      RowBox[{"p3", ",", 
       RowBox[{"m", "^", "2"}]}], "}"}], "]"}], ",", 
    RowBox[{"SFAD", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", " ", 
         RowBox[{"p1", ".", "n"}]}]}], "}"}], "}"}], "]"}], ",", 
    RowBox[{"SFAD", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p1", "+", "p3"}], ")"}], ".", "n"}]}]}], "}"}], "}"}], 
     "]"}]}], "}"}]}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"2cfcdcbf-3030-4368-9e5b-001c3506a3e1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     FractionBox["1", 
      TemplateBox[{"\"(\"", 
        SuperscriptBox[
         FormBox[
          FormBox["p1", TraditionalForm], TraditionalForm], 2], 
        RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "\"+\"", 
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
       "RowDefault"]],
     TraditionalForm], ",", 
    FormBox[
     FractionBox["1", 
      TemplateBox[{"\"(\"", 
        SuperscriptBox[
         FormBox[
          FormBox["p3", TraditionalForm], TraditionalForm], 2], 
        RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "\"+\"", 
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
       "RowDefault"]],
     TraditionalForm], ",", 
    FormBox[
     FractionBox["1", 
      TemplateBox[{"\"(\"", 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{
              FormBox[
               FormBox["n", TraditionalForm], TraditionalForm], 
              FormBox["\"\[CenterDot]\"", TraditionalForm], 
              FormBox[
               FormBox["p1", TraditionalForm], TraditionalForm]}], ")"}]}], 
        "\"+\"", 
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
       "RowDefault"]],
     TraditionalForm], ",", 
    FormBox[
     FractionBox["1", 
      TemplateBox[{"\"(\"", 
        RowBox[{"2", " ", 
          RowBox[{"(", 
            RowBox[{
              FormBox[
               FormBox["n", TraditionalForm], TraditionalForm], 
              FormBox["\"\[CenterDot]\"", TraditionalForm], 
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["p1", TraditionalForm], "+", 
                  FormBox["p3", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], ")"}]}], "\"+\"", 
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
       "RowDefault"]],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[33]=",ExpressionUUID->"e70cddee-0f3b-445f-8ede-7df7997d384d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"intT", "=", 
  RowBox[{"FCFeynmanParameterJoin", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"props", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", 
         RowBox[{"props", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", "1", ",", "x"}], "}"}], ",", 
      
      RowBox[{
       RowBox[{"props", "[", 
        RowBox[{"[", "3", "]"}], "]"}], " ", 
       RowBox[{"props", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", "y"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p3"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"c4fa9642-a860-49ef-9c2e-1cead379b5fa"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     FractionBox["1", 
      SuperscriptBox[
       TemplateBox[{"\"(\"", 
         RowBox[{
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", 
                    RowBox[{"x", "(", "1", ")"}]}], " ", 
                   SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{
                   RowBox[{"x", "(", "2", ")"}], " ", 
                   SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    FormBox[
                    FormBox["p1", TraditionalForm], TraditionalForm], 2], " ", 
                   RowBox[{"x", "(", "1", ")"}]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    FormBox[
                    FormBox["p3", TraditionalForm], TraditionalForm], 2], " ", 
                   RowBox[{"x", "(", "2", ")"}]}]}], ")"}], " ", 
             RowBox[{"y", "(", "1", ")"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"(", 
               RowBox[{
                 FormBox[
                  FormBox["n", TraditionalForm], TraditionalForm], 
                 FormBox["\"\[CenterDot]\"", TraditionalForm], 
                 FormBox[
                  FormBox["p1", TraditionalForm], TraditionalForm]}], ")"}], 
             " ", 
             RowBox[{"y", "(", "2", ")"}]}], "+", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    FormBox["n", TraditionalForm], TraditionalForm], 
                    FormBox["\"\[CenterDot]\"", TraditionalForm], 
                    FormBox[
                    FormBox["p1", TraditionalForm], TraditionalForm]}], 
                    ")"}]}], "+", 
                 RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FormBox[
                    FormBox["n", TraditionalForm], TraditionalForm], 
                    FormBox["\"\[CenterDot]\"", TraditionalForm], 
                    FormBox[
                    FormBox["p3", TraditionalForm], TraditionalForm]}], 
                    ")"}]}]}], ")"}], " ", 
             RowBox[{"y", "(", "3", ")"}]}]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"], "4"]],
     TraditionalForm], ",", 
    RowBox[{"6", " ", 
     RowBox[{"y", "(", "1", ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], ",", 
      RowBox[{"x", "(", "2", ")"}], ",", 
      RowBox[{"y", "(", "1", ")"}], ",", 
      RowBox[{"y", "(", "2", ")"}], ",", 
      RowBox[{"y", "(", "3", ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[34]=",ExpressionUUID->"9bb810cc-5b56-4852-b42a-885f1b2e241f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out", "=", 
  RowBox[{"FCFeynmanParametrize", "[", 
   RowBox[{
    RowBox[{"intT", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"intT", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"p1", ",", "p3"}], "}"}], ",", 
    RowBox[{"Indexed", "->", "True"}], ",", 
    RowBox[{"FCReplaceD", "->", 
     RowBox[{"{", 
      RowBox[{"D", "->", 
       RowBox[{"4", "-", 
        RowBox[{"2", " ", "ep"}]}]}], "}"}]}], ",", 
    RowBox[{"FinalSubstitutions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SPD", "[", "n", "]"}], "->", "1"}], ",", 
       RowBox[{"m", "->", "1"}]}], "}"}]}], ",", 
    RowBox[{"Variables", "->", 
     RowBox[{"intT", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"e5823c05-4a01-42b2-8aa5-41f08b1cc459"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"y", "(", "1", ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "(", "1", ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}], " ", 
        SuperscriptBox[
         RowBox[{"y", "(", "1", ")"}], "2"]}], ")"}], 
      RowBox[{
       RowBox[{"3", " ", "ep"}], "-", "2"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", "(", "1", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"y", "(", "1", ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"], " ", 
           RowBox[{"x", "(", "2", ")"}], " ", 
           SuperscriptBox[
            RowBox[{"y", "(", "1", ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"x", "(", "2", ")"}], " ", 
           SuperscriptBox[
            RowBox[{"y", "(", "2", ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           SuperscriptBox[
            RowBox[{"y", "(", "3", ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"x", "(", "2", ")"}], " ", 
           SuperscriptBox[
            RowBox[{"y", "(", "3", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "(", "2", ")"}], " ", 
           RowBox[{"y", "(", "2", ")"}], " ", 
           RowBox[{"y", "(", "3", ")"}]}]}], ")"}]}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]]}], ",", 
    TemplateBox[{
      RowBox[{"2", " ", "ep"}]},
     "Gamma"], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], ",", 
      RowBox[{"x", "(", "2", ")"}], ",", 
      RowBox[{"y", "(", "1", ")"}], ",", 
      RowBox[{"y", "(", "2", ")"}], ",", 
      RowBox[{"y", "(", "3", ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[35]=",ExpressionUUID->"dbcc9afd-8b05-4acc-9434-b3f107541335"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 753},
WindowMargins->{{Automatic, 126.75}, {90.75, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"de5b7028-f60c-4039-b541-02a85bf65325"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 131, 2, 22, "Input",ExpressionUUID->"644bbff2-f54e-450d-b237-2a8f034dd70a"],
Cell[CellGroupData[{
Cell[736, 28, 2582, 69, 24, "Print",ExpressionUUID->"639672bb-70f9-485e-a1b7-1698bfca52e7"],
Cell[3321, 99, 1787, 49, 24, "Print",ExpressionUUID->"89508f41-1c68-4998-afcd-3e3dd511ca63"],
Cell[5111, 150, 322, 7, 21, "Print",ExpressionUUID->"b134b4ea-6215-4847-8ce7-5d46a42467d2"],
Cell[5436, 159, 368, 9, 21, "Print",ExpressionUUID->"34368bba-2c7c-498b-acae-76f99e657441"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5853, 174, 92, 0, 50, "Section",ExpressionUUID->"d9ed0ac6-7899-4b7c-a290-a212b088eb01"],
Cell[CellGroupData[{
Cell[5970, 178, 1085, 32, 22, "Input",ExpressionUUID->"9908c649-f84e-4bf6-a8c0-f06a90056a33"],
Cell[7058, 212, 4493, 138, 45, "Output",ExpressionUUID->"68834e13-f350-4149-b693-c8d745bc4549"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11588, 355, 124, 2, 22, "Input",ExpressionUUID->"d31c50d1-a6ec-456b-a3de-7767af5e724d"],
Cell[11715, 359, 10824, 264, 89, "Output",ExpressionUUID->"43d41077-0b82-46e3-9088-fb8c12391300"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22576, 628, 131, 2, 22, "Input",ExpressionUUID->"71bc59fc-0935-4ced-8459-7e20e7ee2568"],
Cell[22710, 632, 9136, 221, 125, "Output",ExpressionUUID->"d14657cd-149b-4810-9242-976fc36583a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31883, 858, 244, 6, 22, "Input",ExpressionUUID->"4b73df9c-6b71-44b7-af47-bc715580ad30"],
Cell[32130, 866, 602, 23, 26, "Output",ExpressionUUID->"2703f62a-a14d-4191-a72b-522c332c5eb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32769, 894, 318, 8, 22, "Input",ExpressionUUID->"d2eb9c1b-2858-4d21-b675-eb739ca0bd3a"],
Cell[33090, 904, 3190, 94, 44, "Output",ExpressionUUID->"62679ff3-2137-42b1-b057-6cf4bb211d4b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36329, 1004, 93, 0, 50, "Section",ExpressionUUID->"f260cc90-88ef-45e6-814c-cc7d983050e4"],
Cell[CellGroupData[{
Cell[36447, 1008, 392, 10, 22, "Input",ExpressionUUID->"2954c78f-7bb0-4146-869e-e868a503e3f5"],
Cell[36842, 1020, 9897, 292, 154, "Output",ExpressionUUID->"7fe554d2-f642-4ebb-a8fe-a1e17ba0ff97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46776, 1317, 658, 19, 22, "Input",ExpressionUUID->"2f03bb6d-ad42-4aa9-bb6d-9f29595b448c"],
Cell[47437, 1338, 4449, 131, 94, "Output",ExpressionUUID->"27f2ddeb-2654-4053-bc49-7d32677dbab7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51923, 1474, 263, 7, 22, "Input",ExpressionUUID->"b98c30c8-6e33-45db-b657-2d70178c93bd"],
Cell[52189, 1483, 1208, 38, 28, "Output",ExpressionUUID->"20cbb034-a5fb-4a0e-ab53-b18b6776cc5f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53446, 1527, 100, 0, 50, "Section",ExpressionUUID->"2ec59963-be61-4298-b53a-5a4ca1a6d1d3"],
Cell[CellGroupData[{
Cell[53571, 1531, 137, 2, 22, "Input",ExpressionUUID->"10f7a525-b198-4bc3-a06e-71b2597b1b5f"],
Cell[53711, 1535, 52787, 1088, 305, "Output",ExpressionUUID->"c2eab533-7366-40fd-9ef8-b6f17f1fbd2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106535, 2628, 589, 17, 22, "Input",ExpressionUUID->"a27cfc74-a97a-401f-9968-6b2c1a02affd"],
Cell[107127, 2647, 4994, 143, 66, "Output",ExpressionUUID->"16ae5b58-8c0a-4819-86cb-ac526cc254f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112158, 2795, 6904, 199, 87, "Input",ExpressionUUID->"d8c0c465-ec9f-4437-b880-e021d2fdfdc0"],
Cell[119065, 2996, 7718, 239, 58, "Output",ExpressionUUID->"70187024-54dd-4c54-a9e9-8f3585034594"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126820, 3240, 215, 4, 22, "Input",ExpressionUUID->"611439f3-98f8-474d-918d-d677edb4cf07"],
Cell[127038, 3246, 35396, 1139, 196, "Output",ExpressionUUID->"52fa5d24-5ce5-436c-8103-41a07272169d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162471, 4390, 200, 4, 22, "Input",ExpressionUUID->"b23f3bb9-cf3a-40db-b115-8e312d16cc83"],
Cell[162674, 4396, 525, 13, 24, "Output",ExpressionUUID->"c929e3d7-6232-4a19-8961-fac6920f2498"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163236, 4414, 1920, 59, 22, "Input",ExpressionUUID->"882332da-ea9f-4d29-8a5e-86a13a9ded56"],
Cell[165159, 4475, 2864, 78, 45, "Output",ExpressionUUID->"58c20d9c-cc75-4a05-809a-3945cbc994e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168060, 4558, 151, 2, 22, "Input",ExpressionUUID->"d41455c0-1c42-474a-8b8a-a8042aa1ca8a"],
Cell[168214, 4562, 138, 2, 24, "Output",ExpressionUUID->"6fd0899d-f73f-4d98-861b-2a72bbcfa204"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168401, 4570, 91, 0, 50, "Section",ExpressionUUID->"1e39cc0e-cb89-4fd1-bab5-c7a04b6cf46e"],
Cell[CellGroupData[{
Cell[168517, 4574, 2047, 54, 39, "Input",ExpressionUUID->"36028e69-6a0c-41fb-84c4-c51ebf01678c"],
Cell[170567, 4630, 13783, 428, 83, "Output",ExpressionUUID->"d8fd15da-47c7-403e-be02-9616c960e99a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184387, 5063, 1064, 27, 22, "Input",ExpressionUUID->"c5297903-448e-4b6b-9f6b-817fa5cfd375"],
Cell[185454, 5092, 6817, 218, 45, "Output",ExpressionUUID->"fffe3942-cf00-4acd-b542-adbf7f60b27e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192308, 5315, 331, 7, 22, "Input",ExpressionUUID->"3211d662-5bdd-4945-be98-5b31ec757134"],
Cell[192642, 5324, 20973, 623, 70, "Output",ExpressionUUID->"e55bde89-d5ac-4812-952c-86440b79ebdd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[213664, 5953, 90, 0, 50, "Section",ExpressionUUID->"a4523d89-f11c-4549-b995-838720fc9be9"],
Cell[213757, 5955, 1661, 46, 22, "Input",ExpressionUUID->"e15a09f0-8cad-44d7-85cf-c40cf8aa8bb7"],
Cell[CellGroupData[{
Cell[215443, 6005, 984, 29, 22, "Input",ExpressionUUID->"ceceeaa9-5127-4519-8a29-dac986b00154"],
Cell[216430, 6036, 2772, 109, 28, "Output",ExpressionUUID->"76bcd313-ad87-48e6-97c0-2b98756c76b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219239, 6150, 188, 3, 22, "Input",ExpressionUUID->"ed6a7326-23e8-468b-b101-6897fcf792a2"],
Cell[219430, 6155, 4954, 180, 28, "Output",ExpressionUUID->"3c0d48b7-dec5-4993-afb0-73286a10ca9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224421, 6340, 791, 21, 39, "Input",ExpressionUUID->"54efc6a0-b0d8-4b05-9803-c6126aa561ae"],
Cell[225215, 6363, 4295, 80, 180, "Output",ExpressionUUID->"5474784e-2057-4466-a7b6-c49c9f2b21b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229547, 6448, 2264, 62, 71, "Input",ExpressionUUID->"81b6b97f-f48f-4bdd-bcfe-eb39c54a40fb"],
Cell[231814, 6512, 2503, 42, 181, "Output",ExpressionUUID->"ac1669d3-3232-4a1c-ab34-de8e59a8bbbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234354, 6559, 878, 28, 22, "Input",ExpressionUUID->"9b1e1561-983a-4805-bdbd-fea60580b903"],
Cell[235235, 6589, 3127, 96, 43, "Output",ExpressionUUID->"a5ed8b1b-4eb0-4e03-ad1a-c61a5410f718"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238399, 6690, 643, 17, 22, "Input",ExpressionUUID->"8a09bf13-e565-44c1-a6c0-7773fa674455"],
Cell[239045, 6709, 3195, 93, 28, "Output",ExpressionUUID->"238ebb3e-8f97-43b9-9aca-04d5f68063ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242277, 6807, 847, 27, 22, "Input",ExpressionUUID->"2cfcdcbf-3030-4368-9e5b-001c3506a3e1"],
Cell[243127, 6836, 2153, 61, 43, "Output",ExpressionUUID->"e70cddee-0f3b-445f-8ede-7df7997d384d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245317, 6902, 718, 21, 22, "Input",ExpressionUUID->"c4fa9642-a860-49ef-9c2e-1cead379b5fa"],
Cell[246038, 6925, 2953, 75, 44, "Output",ExpressionUUID->"9bb810cc-5b56-4852-b42a-885f1b2e241f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249028, 7005, 889, 25, 22, "Input",ExpressionUUID->"e5823c05-4a01-42b2-8aa5-41f08b1cc459"],
Cell[249920, 7032, 2130, 62, 28, "Output",ExpressionUUID->"dbcc9afd-8b05-4acc-9434-b3f107541335"]
}, Open  ]]
}, Open  ]]
}
]
*)


